Inferring the initial condition for the Balitsky-Kovchegov equation

We apply Bayesian inference to determine the posterior likelihood distribution for the parameters describing the initial condition of the small-$x$ Balitsky-Kovchegov evolution equation at leading logarithmic accuracy. The HERA structure function data is found to constrain most of the model parameters well. In particular, we find that the HERA data prefers an anomalous dimension $\gamma\approx 1$ unlike in previous fits where $\gamma>1$ which led to e.g. the unintegrated gluon distribution and the quark-target cross sections not being positive definite. The determined posterior distribution can be used to propagate the uncertainties in the non-perturbative initial condition when calculating any other observable in the Color Glass Condensate framework. We demonstrate this explicitly for the inclusive quark production cross section in proton-proton collisions and by calculating predictions for the nuclear modification factor for the $F_2$ structure function in the EIC and LHeC/FCC-he kinematics.

==> anc/paramsamples_4p_wcorr.dat <==
# 1000 Random Parameter vectors sampled from the Bayesian Posterior.
# Parametrization of the BK Initial Condition is defined in Equations (5, 10, 11)
# Set-up: 4-parameter case, gamma = 1, including correlations among systematic uncertainties 
# Q_{s,0}^2 [GeV^2]      e_c                      C^2                      sigma0/2 [mb]
6.476188580286028340e-02 2.839450049727545888e+01 4.394640768259918673e+00 1.395604442273927148e+01
5.614812084387688779e-02 5.789147852533820782e+01 4.038488226369495671e+00 1.402084882497795881e+01
6.824287509492515946e-02 1.477200026002845945e+01 7.782742835338627430e+00 1.505742009837280193e+01
6.107509873917604110e-02 4.227358716574215691e+01 4.566394109530358847e+00 1.363446845302199151e+01
5.992166181825248072e-02 2.460442669613870947e+01 7.486105955671457757e+00 1.524331092354167971e+01
7.060354522720736770e-02 1.310483577581265813e+01 7.003666331615056251e+00 1.508531739579219355e+01
6.534699371702337722e-02 1.958660597641861401e+01 6.568253235352274011e+00 1.484336517206114969e+01
5.415634135530071613e-02 5.897154681914757646e+01 5.599395814849730257e+00 1.449510450115140792e+01
7.837743180056905290e-02 7.050367042998294309e+00 7.116979975262087699e+00 1.555363281450002333e+01
6.592506424523296438e-02 2.220311375216262562e+01 5.098961299256997926e+00 1.417832162329758638e+01
5.946030188446171233e-02 3.179432931008459207e+01 6.175604470676762325e+00 1.478867348361607625e+01
6.100456394253372244e-02 2.308665820567373572e+01 5.911748052788150076e+00 1.522586839114458002e+01
5.963241172244588412e-02 4.437160250227654501e+01 4.535951674177759685e+00 1.391363800572117881e+01
5.865163915411798073e-02 4.075973659920137493e+01 4.999156619392386425e+00 1.420341486297065181e+01
7.054696112784301920e-02 1.761554862577663272e+01 5.230472683025879199e+00 1.423549810382481695e+01
5.596005244544373369e-02 4.978215035548425504e+01 5.440586216701554179e+00 1.426046624548614439e+01
5.409137191700396502e-02 5.060763311386896390e+01 4.897332543210465516e+00 1.450898426203663405e+01
6.148299568011778710e-02 3.078528884276021316e+01 5.430300432745880812e+00 1.415726397513782331e+01
6.585131308498633207e-02 1.961768599127468349e+01 5.717790598510362976e+00 1.468027543598357987e+01
6.006107732181939496e-02 2.597932774816701240e+01 6.570039757212395415e+00 1.511949643764085849e+01
7.542192424155208519e-02 1.322475727842346060e+01 5.185606659781139882e+00 1.410938854306147761e+01
8.810271038007129463e-02 9.192082019589246755e+00 3.487236699351646596e+00 1.322727723289409951e+01
5.688279508079435720e-02 5.707877697950983986e+01 4.918706096271987960e+00 1.369954456342296290e+01
6.910580884204008123e-02 2.565389205580570220e+01 4.039311438530778453e+00 1.325191921512900706e+01
6.250363664153671395e-02 3.187656297510423187e+01 5.086434052806586337e+00 1.410898705940584286e+01
6.023878052748440209e-02 4.106807170345474134e+01 4.240974286170843044e+00 1.402802175097707504e+01
6.124567826277901861e-02 2.335060464756514165e+01 6.936127570048862268e+00 1.508606104064083731e+01
5.676693590652696214e-02 4.947229815484233484e+01 4.742471542066766688e+00 1.429591696572863846e+01
6.209703004768200862e-02 3.510702571466185873e+01 4.587932339308380847e+00 1.372645858744230196e+01
6.177817312363628743e-02 3.895073072327354424e+01 3.769280284632614997e+00 1.350138807615592107e+01
6.798307283543089663e-02 1.576267455241839777e+01 6.206461818024861188e+00 1.482010768628944852e+01
5.435295515215972373e-02 4.798692322787421460e+01 6.675333898818405665e+00 1.497303949976394932e+01
6.065084988837766283e-02 4.927810146008666692e+01 4.418367212899269703e+00 1.347373734139314827e+01
5.894411649090006838e-02 4.849931324049131831e+01 4.451089736498416549e+00 1.347636047300038520e+01
7.645067604492263025e-02 1.313533417948304205e+01 4.772779398245372562e+00 1.379032358631649480e+01
5.250183665386679716e-02 5.355059972777045374e+01 6.490771811144509407e+00 1.478286174696967059e+01
6.479260140012670088e-02 2.534722706479658427e+01 4.951301279690074608e+00 1.388873299300578168e+01
5.315541912373601685e-02 5.412125323524021780e+01 6.180924932886570744e+00 1.473423570459399201e+01
6.366731439624610800e-02 2.852616349367071891e+01 4.529192609789099322e+00 1.396669430657505906e+01
6.152299991344743757e-02 3.297916196720913007e+01 5.406339563160911688e+00 1.419326304259694638e+01
6.459654486786819971e-02 3.139090640086343953e+01 3.937431720894227105e+00 1.362894511196250669e+01
7.128500670520082627e-02 1.758796808450730964e+01 4.486327163635921877e+00 1.390407721654546158e+01
5.802590226376673488e-02 4.464449205402619469e+01 4.689172372133708855e+00 1.389067492462118203e+01
6.803247870557162236e-02 2.481783125860363270e+01 4.182118897042473193e+00 1.357281686569386636e+01
6.547972480184997834e-02 2.021607683346259066e+01 5.810593100669369626e+00 1.474165148321363361e+01
5.654511742701893301e-02 5.462100682256703266e+01 4.463408435608458902e+00 1.420122899690366225e+01
6.719552486652170809e-02 1.972763335436053467e+01 5.456541144812549149e+00 1.436969317272074598e+01
6.306805656405112259e-02 3.575227060463961948e+01 4.110546907648547688e+00 1.384908809349317771e+01
6.178279120568302973e-02 3.351290769891179622e+01 5.145919927915396208e+00 1.415166937529868285e+01
6.240698198073353631e-02 3.709566603644589833e+01 3.810834757857254118e+00 1.383462821958732825e+01
5.578877286862387458e-02 4.892271246478360069e+01 5.180926867588047102e+00 1.444466171033330326e+01
7.273097027956265670e-02 1.296174447121655682e+01 5.644819707452063184e+00 1.435561871769161968e+01
5.965979422587423114e-02 3.982502051223067951e+01 4.799303836627431430e+00 1.406767968784866341e+01
5.801881955333573065e-02 4.792088881976967940e+01 4.680912766454459195e+00 1.384864013163979735e+01
6.239346295420232502e-02 2.872091276552221473e+01 4.904417680222644904e+00 1.432199711114569673e+01
6.352220966133163838e-02 2.589949845347805990e+01 4.634742910661445947e+00 1.428873357226017760e+01
5.593680491989728304e-02 5.596879585409372737e+01 4.998294734267935802e+00 1.404404412307133754e+01
5.752230625738712771e-02 4.319934154453158470e+01 5.863890365913671410e+00 1.440753059513325240e+01
5.896343122524410479e-02 4.338777783616655626e+01 5.092132632644345236e+00 1.386262310889409655e+01
5.520736504459398952e-02 4.548375468857569359e+01 5.050707160130823326e+00 1.462379553332935878e+01
5.605459890491468200e-02 4.354640965842412470e+01 5.829591862157476712e+00 1.471398667458754694e+01
5.765021906378728356e-02 5.084926414309268949e+01 4.439332487995906185e+00 1.379349807483523094e+01
7.180691241370008859e-02 1.149893327878795013e+01 6.016263852918982025e+00 1.518802711493143498e+01
5.456664593519636869e-02 5.403514773676839411e+01 5.395412969501349743e+00 1.453943189554929916e+01
5.999396848369266400e-02 5.096810308344589657e+01 3.909990040268592981e+00 1.317368471256158635e+01
6.384397914421900688e-02 2.702197924251224137e+01 5.200423913109785801e+00 1.415953392622883911e+01
5.262074930720096050e-02 4.863629847345320201e+01 6.614065017780370148e+00 1.499382542841697052e+01
5.461301750421418411e-02 4.814631368822713853e+01 6.105787173717404315e+00 1.459268921936962649e+01
6.036338839555405178e-02 2.646997673694231423e+01 7.037919040919003777e+00 1.523303524423458377e+01
6.542434868261699787e-02 2.950738183100557421e+01 4.643335569405233620e+00 1.386873651257027618e+01
5.723509737251291501e-02 3.992667460883649966e+01 5.189183751883584605e+00 1.446142102255202389e+01
5.960949251303639812e-02 4.109868259948770230e+01 4.546459327910000070e+00 1.376522145661349938e+01
6.738141167944344812e-02 2.047401282437234116e+01 4.526738039580661344e+00 1.406797647573464971e+01
8.182265680378703054e-02 7.547958527953445795e+00 6.577785535908709846e+00 1.480895192068950728e+01
5.392845103327326139e-02 4.258540283335604215e+01 6.029985065593499449e+00 1.490225610590484884e+01
6.550900692012169568e-02 3.220207572553010067e+01 3.770454604719882141e+00 1.329151381384373032e+01
6.145063378878034416e-02 3.922708256598058796e+01 4.898075211973557330e+00 1.373201472323467343e+01
5.734612963697194310e-02 5.481510282541702850e+01 4.304273069965503851e+00 1.380187547373628654e+01
5.856756256405747096e-02 3.657437415902949596e+01 5.684742288479331052e+00 1.447421267486855179e+01
5.430374907324696243e-02 5.680838205922266582e+01 4.660522326407721572e+00 1.422684220132294364e+01
6.878198713439577505e-02 1.781256026794079261e+01 5.471115976747886300e+00 1.449128288525337283e+01
5.768964939366294509e-02 5.840841097248537039e+01 3.937909354564809394e+00 1.358593352237672569e+01
6.479180136518339350e-02 2.341186855160697888e+01 5.225501614835073028e+00 1.434784575457018363e+01
5.482630161846990813e-02 4.908746761901245748e+01 5.492488684272789357e+00 1.460692386509787610e+01
5.996677532354555140e-02 3.323518340569567897e+01 5.952918792875028231e+00 1.451803074152740791e+01
5.875437368873807215e-02 3.505920701112393090e+01 5.489786105706340180e+00 1.455820343294307229e+01
6.346325378147205099e-02 2.433105200896979170e+01 5.716256214433950156e+00 1.440114135496424552e+01
5.855402153219574357e-02 5.277211647088596180e+01 4.448052161872350752e+00 1.372593176304023466e+01
5.638051298541923995e-02 5.131429293048276463e+01 4.929486852384689755e+00 1.400481805637780575e+01
5.912310113158263797e-02 3.856648439338054857e+01 4.665506106508330753e+00 1.410541211998081934e+01
6.458810090960831474e-02 2.675120973136635527e+01 5.874464760935124374e+00 1.416390656836215101e+01
6.019149034889467037e-02 4.924912100391337333e+01 3.856782956717864863e+00 1.339469527775901803e+01
5.987061187840757998e-02 4.498066271890748880e+01 4.413177819623930631e+00 1.367399684942455274e+01
5.985243628808747940e-02 4.341570542380595299e+01 4.679880506817933217e+00 1.381037647231170595e+01
6.057833008895042309e-02 3.771389963875007822e+01 4.743867512785401530e+00 1.413282379781160181e+01
5.811012915722922612e-02 4.681876814188792935e+01 4.293472566582196670e+00 1.402696917207155813e+01
5.822829539542501848e-02 4.934081877658255877e+01 4.838900976182829439e+00 1.399714062827413485e+01
5.610528278126158952e-02 5.810960969132412401e+01 4.720214315416201067e+00 1.393855589549207608e+01
5.356327636144592869e-02 5.268969293679042210e+01 5.444594737576017529e+00 1.466569818773057143e+01
5.662101700305254004e-02 4.141237442710917094e+01 5.459078570740181213e+00 1.467730914705969170e+01
6.307591414504513938e-02 3.148331943832311453e+01 4.909919733053657254e+00 1.401328046930214555e+01
5.976905097283461560e-02 3.177192244020798384e+01 5.504339334023224062e+00 1.466067289279340891e+01
5.497748033293606285e-02 5.847623449535799978e+01 4.952845995585763994e+00 1.397230145827144021e+01
6.117747644846061039e-02 4.087403499242437732e+01 4.986010518362181898e+00 1.378711277319128214e+01
6.408656529094906851e-02 3.804857644744093648e+01 3.685268348972138952e+00 1.339803395331573377e+01
6.458606562749583113e-02 3.725242500688263902e+01 4.082693593077199701e+00 1.336035850132553371e+01
7.075212480578771390e-02 1.783840697343747905e+01 4.555371161294767823e+00 1.409471631613070741e+01
6.211524021271035839e-02 3.542391080023207905e+01 4.682715907407361655e+00 1.384028342155873403e+01
6.223271790713148094e-02 3.383752611771761565e+01 4.364026365655668371e+00 1.393727136527154897e+01
6.064101365298184970e-02 4.813450944794586661e+01 3.857287712388398404e+00 1.338253693588443305e+01
5.760655191265331293e-02 3.157555740070478123e+01 6.738770201398029513e+00 1.511165090710698777e+01
5.922319172762995076e-02 3.894334646671673283e+01 4.841331039427550387e+00 1.418852682419296585e+01
7.281423079376937724e-02 1.385168866997171122e+01 5.804612993310987790e+00 1.438383478866328602e+01
5.804221809339497190e-02 4.311896416325339487e+01 4.457083013423654094e+00 1.389532602702016995e+01
6.266778998262612088e-02 3.391395603564726002e+01 4.337559230617343609e+00 1.364427489565042784e+01
6.213861539671996365e-02 3.873071705946937016e+01 4.082678792663616996e+00 1.341340358967907953e+01
5.977345476025289900e-02 2.564780581773809232e+01 6.879778931866541214e+00 1.498608777123637026e+01
6.810302614239031882e-02 2.274251001204426359e+01 4.585268602266165949e+00 1.363586846652228424e+01
6.171087107148982842e-02 5.672077607224196072e+01 3.275987491328597123e+00 1.282425067188591861e+01
6.345746376774069608e-02 4.420226132776416250e+01 3.722179166820497098e+00 1.311620443912351242e+01
5.913662301273321653e-02 4.324543292566180241e+01 4.143254615181807488e+00 1.396183071470544590e+01
6.818100020008513451e-02 1.540076915089152010e+01 5.999397624827397024e+00 1.470489498821296337e+01
7.267941105657428624e-02 1.298504914771515928e+01 5.281662567821621579e+00 1.445274305837305562e+01
5.666330502356651394e-02 4.805699717222509548e+01 5.763368939697240734e+00 1.451266656538727773e+01
6.059277812575125655e-02 5.332437717615837158e+01 3.597629652784113397e+00 1.309533474593285085e+01
5.450258381347287268e-02 5.969225548770518230e+01 5.020242393997721209e+00 1.418153700647262561e+01
5.587691970420607945e-02 5.983769771677544469e+01 4.143939051062289991e+00 1.362440064135757822e+01
6.196590355853175136e-02 2.332097600695765394e+01 6.649053754031025498e+00 1.500367410104260735e+01
5.782765976838985522e-02 5.367406167368459791e+01 4.952207652247725633e+00 1.369446618300742280e+01
6.130286327776754418e-02 2.568650069168300121e+01 5.816353177021030163e+00 1.478455506998411551e+01
5.345795136330636077e-02 5.671580249340097168e+01 5.370672804131213951e+00 1.461098006987865361e+01
6.573095154561793552e-02 2.171240222028795230e+01 5.506216361805472914e+00 1.443357355609033910e+01
5.197248376252582708e-02 5.753853841438219519e+01 7.031591469100179737e+00 1.488580126521734392e+01
6.048959072376058205e-02 4.764514985304288786e+01 3.623795110446077938e+00 1.341232570497806265e+01
5.957419160847088335e-02 4.974638479814699110e+01 4.003889407939626999e+00 1.351136453565792195e+01
5.932286117096989553e-02 2.954447019143565356e+01 6.281010669281536174e+00 1.498504149509012784e+01
6.127095304304273210e-02 4.985165621851971451e+01 3.537855711218159449e+00 1.331519029317761849e+01
6.333611006128703202e-02 2.181279206877188770e+01 6.812311324106048005e+00 1.488941207147506240e+01
6.832546066148995068e-02 1.263855089175456925e+01 7.465414749297399233e+00 1.538513711030754294e+01
6.010004184953089690e-02 2.696099085134068929e+01 6.430665218481308898e+00 1.494257573524892813e+01
6.670521589313883892e-02 2.950719494926797637e+01 4.020589009043848527e+00 1.311408525849496520e+01
6.968848620819614870e-02 1.814113719811540548e+01 4.456366709416423433e+00 1.415916986722626802e+01
6.828440347710462710e-02 2.033201006394123667e+01 5.169865677565252504e+00 1.396883468604252521e+01
6.752093035593631498e-02 1.922951477619532312e+01 5.753612786676787216e+00 1.426892990358493662e+01
5.588889427574086216e-02 5.362004029510217151e+01 5.810759698641441595e+00 1.427706288148546143e+01
6.104390377667916201e-02 3.463138747195614542e+01 5.240931439618979226e+00 1.422763219568942361e+01
6.722240192699727168e-02 2.061642801426258842e+01 4.819167655579238208e+00 1.446135039972325309e+01
5.991990324962131326e-02 3.588836202733212843e+01 5.516636826917432401e+00 1.445039102632967953e+01
6.218887656598911379e-02 3.253010683405202030e+01 4.591143871509649976e+00 1.392777982045900131e+01
6.089413988981734471e-02 3.944045458915621793e+01 4.336139782648752217e+00 1.392644080496027392e+01
8.100692267111408995e-02 1.115880457650627022e+01 4.445196443801799013e+00 1.378116029890021821e+01
6.259144208380221230e-02 2.808035803588175128e+01 5.009697420947329505e+00 1.438782104283899876e+01
6.827933106874575775e-02 1.810854886848379763e+01 5.929334486940082805e+00 1.435209572413847923e+01
6.754058331686545180e-02 1.298041307239617481e+01 8.785825779880592989e+00 1.565431335653127398e+01
5.999396848369266400e-02 5.096810308344589657e+01 3.909990040268592981e+00 1.317368471256158635e+01
5.576459066695919203e-02 4.191249713180459224e+01 6.275231040924181158e+00 1.460495997314184891e+01
5.561806770974513092e-02 4.746350331411792922e+01 5.761510057169199506e+00 1.458443423449223708e+01
5.283407033697064964e-02 5.877688083213443093e+01 6.107063331393153049e+00 1.455939356892367620e+01
7.264038879935083570e-02 9.651225026443627897e+00 7.879726229454899311e+00 1.547807271574873589e+01
5.917589612576145547e-02 4.246123597409241768e+01 4.695420737096913655e+00 1.407848503294994025e+01
7.095054586863486223e-02 2.064533424331897038e+01 3.752168400635438328e+00 1.361744592470988202e+01
6.752661254162144189e-02 2.612278637269066195e+01 3.777565616121644432e+00 1.356299934169747701e+01
5.951360286052580217e-02 3.865652741485194355e+01 5.515583064666481405e+00 1.433153466401247833e+01
5.456981610306982367e-02 4.935788676648427753e+01 7.175418635575800508e+00 1.469831073684169453e+01
5.495029677261298318e-02 4.629096646295745643e+01 6.121219527982183273e+00 1.461298926275300936e+01
6.242953969903704270e-02 2.509012087129991286e+01 5.754539259365206050e+00 1.477929875504452717e+01
5.626109792864251308e-02 5.122318289254735646e+01 5.382041385470978767e+00 1.417831489102466413e+01
5.836673472227831699e-02 4.573261386710994714e+01 4.854588936156353007e+00 1.404631659707449387e+01
6.050506530673071398e-02 3.269250866408195577e+01 5.640417523548966194e+00 1.447323255513862428e+01
5.888838586785847401e-02 4.415391777581282895e+01 4.769420607201148243e+00 1.394743276217174888e+01
6.684623413917688273e-02 2.161010185257304173e+01 5.310885897481139928e+00 1.425513007038982849e+01
5.695736204591106411e-02 5.268777982484499489e+01 4.888843494471327489e+00 1.400380709690031011e+01
5.786604159341295767e-02 4.641040788355442714e+01 4.853557838456517004e+00 1.401520034517298008e+01
6.944353033280487031e-02 2.659715652370272920e+01 3.710672905467507832e+00 1.306904233033652218e+01
6.723137384844886377e-02 1.580746397839374318e+01 7.276063750052380819e+00 1.499865933128146445e+01
7.228920705608238295e-02 1.507145773208173622e+01 5.829576191635192473e+00 1.436112045309174157e+01
5.888091630244343677e-02 5.905089141345182213e+01 3.684344458555936619e+00 1.329715154796787147e+01
6.075044156038738458e-02 3.691918378157452452e+01 4.698563872911527994e+00 1.392915594088493947e+01
5.607631763407507075e-02 5.757336163278432650e+01 4.834200168502077233e+00 1.391837149250918770e+01
6.809878853161699386e-02 1.618716386894578463e+01 5.499460720138114489e+00 1.451397590668695869e+01
6.241173655606682691e-02 4.738136338289383787e+01 3.588396928130013652e+00 1.312591201353444958e+01
6.251048785613269598e-02 3.033140149218101200e+01 5.019112641527930130e+00 1.423402958770227400e+01
6.778878960406527210e-02 1.864349430253106732e+01 5.353914518005044698e+00 1.427933979367444550e+01
5.595879237218316649e-02 5.028139216644174780e+01 5.571775934658860230e+00 1.448988780503337992e+01
5.734056296652071533e-02 5.914726221567304520e+01 4.345033654018131131e+00 1.378543904040312462e+01
5.615196166951033629e-02 5.112031555739520172e+01 5.653915071387580760e+00 1.415468046221874765e+01
6.159725077725575898e-02 3.776240630631536277e+01 4.367042528937824741e+00 1.375770508882617449e+01
6.368565744959628350e-02 2.062250461336011043e+01 5.827832912721036429e+00 1.481319707230307436e+01
6.480765172296713839e-02 2.509214814702582785e+01 5.570216686847504484e+00 1.420676215485741345e+01
6.201294572320950604e-02 3.513158196841227010e+01 4.677388358155652348e+00 1.382398626267890229e+01
6.027111224998957240e-02 3.371504029109684097e+01 5.147064513357729076e+00 1.443025909348169655e+01
6.317888111708819254e-02 3.565359526039105731e+01 4.449714841448088265e+00 1.352541826691180660e+01
6.214889029773658369e-02 4.991079802568700785e+01 3.444411141031430645e+00 1.316534226919834261e+01
6.864005731603342597e-02 1.984187458718069763e+01 4.900856957501801503e+00 1.400952169745383991e+01
6.783526749294692404e-02 1.588825124777407183e+01 6.375325361027377902e+00 1.470981272265332507e+01
6.417529708392137600e-02 3.617980479754837120e+01 3.883068879733462264e+00 1.329969391189632688e+01
6.344560174333857550e-02 2.407639531899497243e+01 5.923751113515762334e+00 1.451981850291087461e+01
6.808009685280450030e-02 1.731610644266099897e+01 6.104642100279297878e+00 1.445056485744658659e+01
6.748850499984124229e-02 2.590607239149003149e+01 4.191878512180110761e+00 1.364094868768717816e+01
5.545407268607265711e-02 3.521562289427052406e+01 7.105959032479056248e+00 1.551361760062356865e+01
5.602680845669649745e-02 5.345868129483481823e+01 4.871359936891127340e+00 1.415491054826859241e+01
5.865884714190734706e-02 4.449847593060228945e+01 4.510742214358325342e+00 1.408440128626229537e+01
5.641137339383125310e-02 4.763245382437142439e+01 5.298955808867592765e+00 1.411670554040753878e+01
5.411534463507903375e-02 4.933004387465489060e+01 6.308186105351620832e+00 1.463913986114386567e+01
6.675884541827209473e-02 2.193895297730899330e+01 4.985289977429611774e+00 1.415314210848852738e+01
6.665347760434389701e-02 2.124018707120434613e+01 4.728390939459164777e+00 1.414652814721502061e+01
6.016037675993508166e-02 4.388951883805837184e+01 4.260563557429549952e+00 1.356324831529012442e+01
5.388193137248128983e-02 5.844741346528462600e+01 4.990782253906638211e+00 1.449372023360393946e+01
6.380190681157241195e-02 2.958633601443080963e+01 4.838212963910710762e+00 1.409314152479125859e+01
7.773137359414326875e-02 1.230291482903243150e+01 4.539288069907235545e+00 1.397592767001679448e+01
6.917474172400212007e-02 2.459609118801974859e+01 3.571724523424827602e+00 1.356415144445083065e+01
6.383449297282096924e-02 2.323969640865171016e+01 5.102748144400832686e+00 1.442008464842818327e+01
7.301041252395479297e-02 1.639017421683824693e+01 4.502596254957491162e+00 1.379533091035401426e+01
7.190203767777729460e-02 1.513907047194554778e+01 4.875421841159442771e+00 1.422905786607777756e+01
5.845960888495196905e-02 4.171995803316559659e+01 4.576496494669638260e+00 1.422292827356590550e+01
6.790762339120995361e-02 2.618065268782955002e+01 4.165267244276815717e+00 1.356498640591389915e+01
6.121873139192625379e-02 5.258292255504896673e+01 3.828412213880632020e+00 1.317532977601960198e+01
5.715682652710406264e-02 5.238296383948669188e+01 4.933253550300867651e+00 1.401263264736269676e+01
7.253983610702707807e-02 1.682357894056084291e+01 4.781044121872295882e+00 1.384557902354397285e+01
6.534714758197295026e-02 2.970424286125218671e+01 4.398023493854662291e+00 1.375776499901843231e+01
5.937795666353441054e-02 4.006011847281070715e+01 5.210510991777774770e+00 1.393605425225227279e+01
5.654142578339374503e-02 5.949077029829662422e+01 4.667003227901266982e+00 1.363411515914283356e+01
5.911252200290650904e-02 4.503361362757724606e+01 4.618705638068956176e+00 1.393894766121351836e+01
6.957258086480690162e-02 2.485187461501351436e+01 3.791450490820619468e+00 1.329411500038789207e+01
6.934740303582669074e-02 2.316292862822872678e+01 4.381768487397403433e+00 1.356120185214347984e+01
5.540484652889558770e-02 4.990969455330302651e+01 5.822734973066912900e+00 1.447016170738100271e+01
5.677481403487510264e-02 4.375609333155195202e+01 5.244378702464564945e+00 1.435761526806319566e+01
5.663568718839315924e-02 5.209214274372511966e+01 4.324581239192545112e+00 1.383397384586888634e+01
6.146806149863076607e-02 4.363323670286758471e+01 3.744014010681051108e+00 1.317170058577847058e+01
5.052077961794426003e-02 5.903360494476434184e+01 6.054771063336008119e+00 1.512349200218162082e+01
7.536716011589836284e-02 1.102675460822920073e+01 5.981073328797957167e+00 1.457565406701305832e+01
7.672623045517551477e-02 9.854980079888207456e+00 6.139960355309966644e+00 1.444613842742870347e+01
5.758050900999867050e-02 3.919594843005754115e+01 5.693787703237788378e+00 1.468011605781574325e+01
6.861943030906755836e-02 2.380544144842283316e+01 4.218853994693848364e+00 1.356645837805189281e+01
6.625106246313082481e-02 2.117314238605117538e+01 5.638452116855693141e+00 1.441109103434943073e+01
6.917474172400212007e-02 2.459609118801974859e+01 3.571724523424827602e+00 1.356415144445083065e+01
5.621661453018154952e-02 5.013131783712960754e+01 4.590125627630230909e+00 1.413373830443963008e+01
5.388772345793470253e-02 3.914589826463104316e+01 7.939973369608072318e+00 1.550440072377283407e+01
6.763952733630597403e-02 2.475151279092566980e+01 4.485852700875391008e+00 1.376066200387565530e+01
6.563533044946955053e-02 2.877180280908189758e+01 4.206069592955669734e+00 1.365624043711980917e+01
6.381982116319732945e-02 3.322568956958335917e+01 4.443347437267047617e+00 1.353777425683246882e+01
8.032005373332540277e-02 1.020955298837618841e+01 4.275596220572319694e+00 1.393447696930899404e+01
6.065136177425158731e-02 3.809481084665029726e+01 4.392018070684021502e+00 1.382326071177936910e+01
6.229662006556070664e-02 2.732489933306778340e+01 5.499584576213740306e+00 1.439208352033110927e+01
6.823693973115847744e-02 1.833636720986142876e+01 5.275391435774011484e+00 1.454791349847465121e+01
5.994143759118653048e-02 3.308814021650044879e+01 4.632167082881982090e+00 1.445412298249178207e+01
6.910282742540779788e-02 1.658886777473848184e+01 6.026575563976407146e+00 1.459206773539567870e+01
5.734522394253778466e-02 5.040332049218112331e+01 4.821083460891168571e+00 1.383218392919195239e+01
6.109565508178279453e-02 4.124191320320063880e+01 4.381663245812581486e+00 1.363974692215018791e+01
6.015016789245840323e-02 5.808288885277676883e+01 3.536069927534347901e+00 1.310895814022956785e+01
5.464023488399904344e-02 5.988584034624282992e+01 4.645471297065832061e+00 1.415828159883439241e+01
8.302462796857795757e-02 8.721438359590131029e+00 4.673094848037365523e+00 1.402762066475347247e+01
6.259004745349427967e-02 3.174630640589123232e+01 4.561067187942633439e+00 1.417812411900936276e+01
6.247946931916250474e-02 4.048216590145126759e+01 3.976504191737788130e+00 1.347903002076777668e+01
6.093133484863349353e-02 4.256926954316838874e+01 4.034788784063611189e+00 1.372181501865310693e+01
7.475485563969561098e-02 8.622885452715571830e+00 7.564612449469178657e+00 1.548802488953838896e+01
6.114585455953829712e-02 2.999783102383627664e+01 5.371332150410900397e+00 1.457917873665206088e+01
5.815236976538817881e-02 5.759935606275723785e+01 4.230279608564855742e+00 1.348235098557938549e+01
6.931906309249062648e-02 2.304499018159802404e+01 4.361320528954657938e+00 1.361073572327668479e+01
6.182431811431410990e-02 3.219929922287905555e+01 4.546749877082267410e+00 1.415439484731196451e+01
6.708288913431408040e-02 3.080506024655958441e+01 3.942244566536057704e+00 1.327696175337018047e+01
5.862062278014679162e-02 4.410460150148020375e+01 5.003874674098351960e+00 1.403127288658848926e+01
6.886149526720865277e-02 1.686988174233188786e+01 5.593769196989364367e+00 1.451199436913860907e+01
5.612293595402442770e-02 4.636067921448605489e+01 6.100297913643701442e+00 1.450953640082964391e+01
5.712631814979438061e-02 4.280944149970983403e+01 5.697023219011087214e+00 1.446358841705022691e+01
5.527487036104340029e-02 5.401701654876561065e+01 5.335210503765727807e+00 1.433582251504187255e+01
6.375607921079501361e-02 2.767841448710067453e+01 5.093842880535745188e+00 1.410271405994266658e+01
5.571279523229468594e-02 4.069720925742500128e+01 5.622107627306568212e+00 1.474434511792335911e+01
5.739822556736162013e-02 5.870497612459600134e+01 4.950497266866130452e+00 1.381678852556435544e+01
5.948439562780249990e-02 4.440941935378072003e+01 3.795429188199626047e+00 1.373762481502959609e+01
5.649905638015315784e-02 3.952610934628858530e+01 6.115770878118047982e+00 1.458305325174567457e+01
6.603570906118962081e-02 2.769863500751499785e+01 4.214099147490530051e+00 1.365647712523106350e+01
5.510754574175022458e-02 5.559037879448798947e+01 5.207378406158502671e+00 1.427506292521134590e+01
5.809895076845306844e-02 5.890941624003000499e+01 3.553119578695957514e+00 1.331240794565918506e+01
6.128322980332744779e-02 2.848320236318139109e+01 6.251265137003689354e+00 1.458924948788836495e+01
5.594316591470830519e-02 5.077682090410706195e+01 5.598994344249678790e+00 1.412967432507418408e+01
6.021711025343707419e-02 3.511642655954727132e+01 6.140817224747974201e+00 1.417258130545670802e+01
5.687125261537973736e-02 3.218396684915080641e+01 5.968031429554858214e+00 1.515497651013804337e+01
6.345018866972380878e-02 1.709988326785093449e+01 7.477462413955056952e+00 1.551988370085442170e+01
6.634154292242104567e-02 1.662780531015050656e+01 7.128370609477211239e+00 1.497240909505463513e+01
5.876286628005798068e-02 4.384720533437179313e+01 4.868945746845183109e+00 1.401866446687249201e+01
5.745108544686482882e-02 4.707573904598235970e+01 4.584766743572209258e+00 1.394519700065667500e+01
6.135740412607856159e-02 3.883265543198411507e+01 4.477224028250686771e+00 1.382758226910413590e+01
5.929411920400761565e-02 4.563524832162259770e+01 3.930677165491697878e+00 1.360735567717413019e+01
6.596672290349099577e-02 3.251302184243941440e+01 4.277000542672427130e+00 1.337815682738522760e+01
5.730160993123625812e-02 3.787864228726637350e+01 5.514883103628167582e+00 1.476271437785943696e+01
5.939295734301611174e-02 5.083740864147897298e+01 4.139074998941387307e+00 1.355404861268723415e+01
6.742914795014035012e-02 2.273907174907968098e+01 5.106518627332945925e+00 1.395638758277816116e+01
5.641113715979126364e-02 5.746442844224706903e+01 4.082546048915232539e+00 1.358531395417640830e+01
6.051292083251644943e-02 4.302238793900059477e+01 4.413441298980456118e+00 1.370529602491573407e+01
6.220591804493424276e-02 1.839053212352632016e+01 7.626833767392646735e+00 1.536446520195464771e+01
6.003723687018094196e-02 5.192529194789554481e+01 3.971950591911043382e+00 1.340936673431869508e+01
5.903995703400292949e-02 4.654615429119233738e+01 5.309286725732652812e+00 1.379850439772378223e+01
5.685478758704876068e-02 3.620324756719764991e+01 5.442213792793967109e+00 1.451030969707009000e+01
6.000303687307743244e-02 4.627791347976204150e+01 3.779985369432431686e+00 1.362241882589598418e+01
6.617028422145679323e-02 2.287411034871274040e+01 5.316020965731446779e+00 1.422091125010220125e+01
5.853669660013993692e-02 3.924175977836480200e+01 4.821675601981850079e+00 1.432483744638783563e+01
5.734612963697194310e-02 5.481510282541702850e+01 4.304273069965503851e+00 1.380187547373628654e+01
5.950600911978756041e-02 4.910670930733178352e+01 4.659918295468065352e+00 1.368968739350598085e+01
5.642239622280857680e-02 3.621345462206010524e+01 6.695384620825238109e+00 1.502951331608094598e+01
6.327330956656758432e-02 3.169371180404751698e+01 4.486453982289464015e+00 1.390860194586438325e+01
5.807673266274725188e-02 5.100928947456463192e+01 4.336634150220866069e+00 1.375254401797080384e+01
6.020171752032131562e-02 3.909645624190748947e+01 3.912731320307905047e+00 1.375604088320114293e+01
5.713547276709471379e-02 5.632727523431853456e+01 4.390259297578679387e+00 1.357104678986415891e+01
6.769310360488406397e-02 1.347730275719190018e+01 8.395265638825248899e+00 1.549941036389775384e+01
6.435339744250384575e-02 2.555547465128284301e+01 5.119572986644831403e+00 1.432204936261821793e+01
6.385698050803584325e-02 2.394853590352358808e+01 5.721428361209715874e+00 1.451926661505233263e+01
5.883687365534706615e-02 5.067365373646852333e+01 4.222479306675646527e+00 1.373119027946274429e+01
6.370983883453835983e-02 2.324838814322059122e+01 5.825155305551051654e+00 1.453907852966627878e+01
6.311259439666733195e-02 2.403295164300121201e+01 5.316467989102985570e+00 1.468730081520227060e+01
6.979669044928310528e-02 2.180176961550442982e+01 4.483932674797231677e+00 1.365105204540379091e+01
6.271915100949461419e-02 4.511499867092491911e+01 3.800880355731203863e+00 1.303781191124121008e+01
6.256885609248415137e-02 2.652758898351724071e+01 5.289198708484128986e+00 1.462261225539313081e+01
6.336131705187447727e-02 3.542491636665648969e+01 4.209429323368735432e+00 1.373215702508998604e+01
6.049253225287501423e-02 3.148894256693969851e+01 5.849784773086714296e+00 1.452614665793425353e+01
5.926947023218655242e-02 4.556510972741276788e+01 4.278870407497333161e+00 1.385220850842435780e+01
6.269144595293317523e-02 3.509666328434590099e+01 4.536863217812362237e+00 1.365280574857797724e+01
7.032079020324404073e-02 1.771998887948020496e+01 5.106724027814817823e+00 1.411601734331965297e+01
5.432986558935264110e-02 4.853287595022328560e+01 5.957088843211559848e+00 1.467932474757349759e+01
5.911235847990096992e-02 4.107403076891242222e+01 4.588389421926621914e+00 1.408729046477903957e+01
6.196778601097432948e-02 3.090007612577116447e+01 4.892084502261627499e+00 1.416452759625885172e+01
5.921359742781493601e-02 5.096810271600298137e+01 4.767606219291296910e+00 1.371476874057907480e+01
5.601541714286219220e-02 4.582737138809034150e+01 5.977034031809229653e+00 1.438770552326315055e+01
6.968365367699667912e-02 1.813302792778777217e+01 4.460863847189376230e+00 1.416170960701832726e+01
7.204176054312949606e-02 2.437299323956411001e+01 3.453599954033742758e+00 1.305575136941383896e+01
6.443183943975369643e-02 2.008258256528339913e+01 6.117906594941343812e+00 1.485706704906410991e+01
6.542258207413559346e-02 2.531093861419455493e+01 4.834663963274603127e+00 1.406138458675781600e+01
7.364762185879655809e-02 1.840630360089711104e+01 3.958125046454589402e+00 1.339655560442784754e+01
5.509615900049837089e-02 4.563105209472746537e+01 5.772305427233203723e+00 1.482452898295777644e+01
5.815791495744490613e-02 4.787901497545225737e+01 4.717650067879822551e+00 1.393936898636655997e+01
6.749909556648694964e-02 1.644909167760956237e+01 6.227913671400679085e+00 1.482866616105053303e+01
6.178357356418019697e-02 4.152911804384783068e+01 4.009916165660337484e+00 1.377985656667117631e+01
5.619396218070275145e-02 5.310449246082337993e+01 4.678199529821444713e+00 1.403967816819969094e+01
5.686772647440020007e-02 5.411022917255286302e+01 4.135198964495250706e+00 1.396775050007570407e+01
5.989980224495618927e-02 4.053275399126404466e+01 4.433159725740285495e+00 1.390428571830774196e+01
6.479670711627455448e-02 2.435923300059243957e+01 5.086777230761049040e+00 1.430250449625799902e+01
6.269200477413704176e-02 2.780149208230968583e+01 5.584650911161189057e+00 1.456458569431561756e+01
6.973750720109003765e-02 2.241383110217055474e+01 4.369340036361814228e+00 1.354961645598576503e+01
6.360010202025700998e-02 2.753277199753436832e+01 5.631255838726947793e+00 1.416604180857438600e+01
5.199622907308597275e-02 5.566953393078731693e+01 6.359886835291044704e+00 1.493916243972051561e+01
5.801106626035414798e-02 5.590680433782758740e+01 4.426406664184293405e+00 1.357477812310275489e+01
6.180256302396080342e-02 2.441718444797574961e+01 6.930161810718972859e+00 1.477139613645186600e+01
6.742840683469333851e-02 1.518552090600881144e+01 6.579984895402487766e+00 1.498133719913821871e+01
6.148256225337122433e-02 2.983493282005786540e+01 5.307531345587737093e+00 1.424325180337322294e+01
7.055543262839455987e-02 2.002357066327320467e+01 4.621683368690266747e+00 1.371781588440396682e+01
6.301911946246842311e-02 2.735313483783835053e+01 5.599847686561173710e+00 1.436309439830826840e+01
7.315810745924085368e-02 1.982568761480813535e+01 4.040705448039961567e+00 1.354037954321831982e+01
5.975086243639268074e-02 3.317274667547677325e+01 5.267345109743219567e+00 1.450410463763478219e+01
6.814649068464212478e-02 2.099012246572328166e+01 4.710605977822505785e+00 1.399337878838028537e+01
5.279743000428642474e-02 5.712023546677197317e+01 5.691504287425111386e+00 1.473397738784758104e+01
6.330107177242028094e-02 2.580710340323181384e+01 5.226974999587661763e+00 1.432753183182544277e+01
5.646666624075774576e-02 5.665570363764808803e+01 4.552954369264369028e+00 1.380503800839887951e+01
7.367622109921408147e-02 1.199391697304145765e+01 5.075324186223900469e+00 1.473959023139063440e+01
7.860577023483361625e-02 1.069924410704724949e+01 5.093579371254437049e+00 1.406547222051068324e+01
5.759702942994147229e-02 4.781309099572073507e+01 5.624983378538845002e+00 1.395170500469589214e+01
6.209813632540787942e-02 3.959284743330071166e+01 3.737052470802181947e+00 1.333651229569688468e+01
5.611624453755593989e-02 4.404844122124304562e+01 5.191250429816371081e+00 1.453785075221220602e+01
5.445574001694757083e-02 5.344184847939222749e+01 4.943364147074094994e+00 1.462928347319122757e+01
6.825254260774822612e-02 2.475681409462514537e+01 3.928803155351013654e+00 1.350299609370005882e+01
5.863083223554525075e-02 2.923964151707925296e+01 5.669490133602018922e+00 1.515472218052337539e+01
6.159587611578045546e-02 3.665143247836192586e+01 4.313503976803945150e+00 1.378353794374108610e+01
5.926678499587519772e-02 4.406370948087693051e+01 4.735655573287686160e+00 1.376383237851869801e+01
6.650440955804057253e-02 2.553230745287832804e+01 3.980305240395153987e+00 1.364866491013458472e+01
5.164437781235182989e-02 5.132985979766463913e+01 7.726527276726160132e+00 1.509913697594466697e+01
6.189568966473896205e-02 5.586068017279939824e+01 3.008160878205094590e+00 1.272932912810808936e+01
5.631302618325093740e-02 4.914988501101638008e+01 5.335895519566497214e+00 1.434146071074826878e+01
5.675557523067589066e-02 5.535195202204054965e+01 4.427535444236871065e+00 1.404517258176877270e+01
6.733460653431280751e-02 2.436203544409095301e+01 4.648589741670267728e+00 1.372936497052224425e+01
6.799063217984577245e-02 2.256704820207947648e+01 4.874105407586977634e+00 1.385550451759830537e+01
6.003726455394728379e-02 3.193886067467858680e+01 5.183012316578811784e+00 1.430720365594624788e+01
7.056877817402054665e-02 2.259443865525068063e+01 3.843408818233656099e+00 1.333822242265131308e+01
7.181280627461798793e-02 1.751133019858876949e+01 4.581899055696777801e+00 1.373886274980672617e+01
6.421807656356175176e-02 2.949895386674004527e+01 4.366371335908344697e+00 1.368243338094714900e+01
6.292916107615997845e-02 3.857022811350362446e+01 4.498415817517887660e+00 1.347417438455822669e+01
6.910981992414480524e-02 1.167906653236847347e+01 7.517657718654675136e+00 1.537007371052841620e+01
5.681983417930526470e-02 3.337029987152665456e+01 6.880092464724867796e+00 1.505496817072428506e+01
6.411605602201261855e-02 2.828108768198961087e+01 5.034306739782941520e+00 1.409326424531069399e+01
5.996349030772540195e-02 3.195952247919835187e+01 5.769630966353661350e+00 1.468468902836264967e+01
6.164200868755179141e-02 3.991624378763443559e+01 3.693399713146105157e+00 1.351210019496918946e+01
5.829703976787452974e-02 5.898353412659298556e+01 4.373280109041437491e+00 1.351889234252302430e+01
6.259325830066791996e-02 2.735294837201380247e+01 4.952881808678227138e+00 1.434497473830506564e+01
6.465616543929526838e-02 2.546365851558145010e+01 4.884119958259141470e+00 1.417921225034288923e+01
5.626883734982050106e-02 5.357590412999539353e+01 5.818683352569045120e+00 1.423720378597581515e+01
5.697257097039751250e-02 4.490034919805669489e+01 4.842656520129175135e+00 1.430265015564675402e+01
6.810302614239031882e-02 2.274251001204426359e+01 4.585268602266165949e+00 1.363586846652228424e+01
5.569759436508243261e-02 5.956946654562271704e+01 3.960324174867006164e+00 1.374146046577770086e+01
5.515445086406545877e-02 5.190171915926759993e+01 5.927979017343702139e+00 1.441737994686073066e+01
5.935569189950740815e-02 4.953182452146921122e+01 4.125241323817374628e+00 1.366069639937236069e+01
5.166432334469769905e-02 4.972181410266404811e+01 8.354190267978337303e+00 1.526451172326270189e+01
6.220591804493424276e-02 1.839053212352632016e+01 7.626833767392646735e+00 1.536446520195464771e+01
5.979379393506519674e-02 4.074778079465006897e+01 5.310153399901326843e+00 1.400676384519015194e+01
5.646709630680912112e-02 5.515616451814788235e+01 4.542414811343940428e+00 1.404771810842317059e+01
6.636923605542402460e-02 2.858781173005992571e+01 4.084192968910688393e+00 1.355957545479455462e+01
6.215591360011428479e-02 4.452402653731193993e+01 4.163688415673775012e+00 1.333049748539575141e+01
5.701283958451073414e-02 4.092938680226056647e+01 5.811465683171546104e+00 1.448268972170150981e+01
5.771965903727412084e-02 3.971334588556909750e+01 4.851116078785383756e+00 1.459016104044705031e+01
5.898936003395752192e-02 4.769155244619499712e+01 4.212193981544230859e+00 1.384830564772544292e+01
6.814535146872895133e-02 2.803853752459571425e+01 4.243230404434806147e+00 1.327619211079032269e+01
5.904988543590817401e-02 4.931092959938015241e+01 4.762799596418625825e+00 1.379513902079679610e+01
7.469316886984070369e-02 1.408976065609192574e+01 4.877274385425543812e+00 1.415898588091016208e+01
6.275309854448314628e-02 2.711010499337057666e+01 4.809643713730270775e+00 1.424331882289319751e+01
6.626145614883159618e-02 2.347859926036484524e+01 4.756553108478557945e+00 1.411846978382262918e+01
6.109311559656255275e-02 4.044229742409078199e+01 4.180878057096709455e+00 1.371053670803565261e+01
7.281928337432581888e-02 1.811990819107082018e+01 4.152847787913743538e+00 1.352476512711834999e+01
6.233590155275928885e-02 3.200711779137584756e+01 4.235508296621524948e+00 1.391668011499714730e+01
6.037828663391590911e-02 3.273664421151367776e+01 6.007545831196718034e+00 1.428804921639882686e+01
6.347317494307487540e-02 2.400630381739361852e+01 5.702750022105451677e+00 1.450573837889688988e+01
5.728081762829922985e-02 4.902107838205424883e+01 4.697672192177265060e+00 1.418371116599424298e+01
6.642581562765959013e-02 1.759138557804417502e+01 5.896901552640713362e+00 1.506786237425686181e+01
5.854513156648713523e-02 4.832990549052813378e+01 4.279765051034551959e+00 1.381305615830663136e+01
6.818180677087232189e-02 1.857473503430574624e+01 5.044418989154425326e+00 1.422016757867877956e+01
7.534915269716710440e-02 9.324420293393075099e+00 6.652849745228382794e+00 1.501844114845515499e+01
6.279172342028913056e-02 2.652068231739589876e+01 5.406070892117010196e+00 1.447715735307517271e+01
5.321842521878138860e-02 5.845504865289734653e+01 5.088754807805963232e+00 1.447477637600132994e+01
6.813149713997924961e-02 1.726463079478334350e+01 6.472039758832343281e+00 1.468059227866804761e+01
6.197624534412615044e-02 3.736837580590704277e+01 4.250881685685973466e+00 1.375509287350798537e+01
6.412014063901687322e-02 2.924378111995154939e+01 4.288604618681927327e+00 1.377092619868949797e+01
6.504200240869893734e-02 2.495141943320095024e+01 4.312178268324695196e+00 1.422026108335137096e+01
6.798172984213819714e-02 2.003584230006222100e+01 5.494929344537558435e+00 1.404901436859245045e+01
5.986363922012018224e-02 3.344431060825253610e+01 5.650197428853493520e+00 1.457601120332591371e+01
7.424512303279688641e-02 1.182256640633818279e+01 4.963666242986480626e+00 1.442105746748022632e+01
6.914730559218762451e-02 1.882140182398512707e+01 4.936472761358596806e+00 1.406967454670424722e+01
5.953411015513482979e-02 3.940188020497620869e+01 4.755697935996953341e+00 1.423829768810904817e+01
7.172627389588809299e-02 1.381736006523583171e+01 5.921170387952855663e+00 1.440921451819138355e+01
5.994849747658863998e-02 3.218608773627022401e+01 5.810100034456537443e+00 1.471385504475601635e+01
5.460976447122046357e-02 4.829277519585976819e+01 5.589064738966184720e+00 1.469151901207262689e+01
6.338158586857733923e-02 2.341222961140080017e+01 5.823620788357917633e+00 1.452197565731060891e+01
6.168044192441565071e-02 3.382900903440607721e+01 4.939973373809734447e+00 1.382833891766088286e+01
5.745237964384487112e-02 5.226085245631358589e+01 4.287222100433956129e+00 1.374498393259938389e+01
5.928247176068984770e-02 4.873905642169056307e+01 4.190290281791268612e+00 1.372917873687696932e+01
5.072313218791690836e-02 5.851316081440870676e+01 6.825386180285229365e+00 1.512242435710365385e+01
5.937743059544967061e-02 3.885772346416536749e+01 5.067002917705650589e+00 1.408573416726718541e+01
6.704380064639578474e-02 2.298268634125366461e+01 5.110811461819640300e+00 1.411618431151026343e+01
6.336246144592014296e-02 3.796653285268999412e+01 4.103790574934759405e+00 1.348367806124626789e+01
5.700809399779019349e-02 4.410448892681708344e+01 5.251690282594883463e+00 1.436152714368072658e+01
6.054445906576919056e-02 5.404017991867091553e+01 3.478166238041236369e+00 1.323407486012135159e+01
6.174506113800621449e-02 3.495678422214251668e+01 4.748757744521673985e+00 1.407320841913034215e+01
6.305591142957563122e-02 3.589032968664150758e+01 4.281727220012639279e+00 1.379796705224823228e+01
6.947619668953614047e-02 2.945560545605406233e+01 3.378920544432707285e+00 1.285421686232986360e+01
6.269199989903581627e-02 3.395633194049813142e+01 4.198057388785531252e+00 1.378483580150778565e+01
6.842806824764248452e-02 1.717483520350437587e+01 5.638737185985885247e+00 1.442339099959699489e+01
6.488450228413907006e-02 2.317251799980100557e+01 4.929275345644527739e+00 1.439111143720449348e+01
7.094363439940265526e-02 2.163759205282228137e+01 4.363003032014228566e+00 1.363503180100609669e+01
5.766370958782721101e-02 4.132780080118911314e+01 5.021174368176928304e+00 1.419266280112278977e+01
6.127085121983610189e-02 3.210933352430060950e+01 5.456330190285635595e+00 1.437822649095494576e+01
6.069269999198671078e-02 2.936943637227431836e+01 5.420488900828432044e+00 1.453431048024201466e+01
7.180691241370008859e-02 1.149893327878795013e+01 6.016263852918982025e+00 1.518802711493143498e+01
5.929593403136947105e-02 3.411269290126919884e+01 5.486650759238505870e+00 1.454472835898250516e+01
5.673927466923698454e-02 5.676629367391233671e+01 3.968384199102797716e+00 1.365859532233113072e+01
7.422505318970733235e-02 1.431119999116398667e+01 5.245286689822433956e+00 1.400703621284257139e+01
5.716267492699840524e-02 4.736638625805676384e+01 4.721700719991726913e+00 1.417916333247059768e+01
6.917530270772773160e-02 2.295735547070930238e+01 4.165489989425582351e+00 1.356135218801366271e+01
5.719026774137997426e-02 5.739199003455410519e+01 4.273761742465453040e+00 1.374440893754576365e+01
6.049743441364383023e-02 4.799707385153705985e+01 3.910911638497797327e+00 1.348399867389055906e+01
6.616140589720673204e-02 2.947187489866263022e+01 4.119120139770523714e+00 1.358684007374309743e+01
6.347319420465379058e-02 2.810798935783689956e+01 5.064526343679018439e+00 1.417373459407826708e+01
5.524366822049504161e-02 5.003939798508862680e+01 5.511353221497533816e+00 1.442308929334133438e+01
6.495981868779006352e-02 2.013835287359101045e+01 5.415583213659949102e+00 1.466954785267486905e+01
5.965309806201680998e-02 3.296475748853544019e+01 5.265665808125322478e+00 1.431994986282541049e+01
6.832546066148995068e-02 1.263855089175456925e+01 7.465414749297399233e+00 1.538513711030754294e+01
6.248158510633398943e-02 3.468950463444362242e+01 4.408716208319864549e+00 1.378620200588360234e+01
6.001058609747863398e-02 3.145370394503515499e+01 5.444994856448046150e+00 1.435545103853817572e+01
6.190226398199115410e-02 2.834221231104708849e+01 5.996070795576126322e+00 1.444005556300941961e+01
7.303084353146974128e-02 1.133620089241236428e+01 6.715861240125000187e+00 1.470559359294119695e+01
5.866227931223802483e-02 4.094266186026541021e+01 5.759783056551894376e+00 1.429030061882137304e+01
5.826385102670486593e-02 5.909608066413080962e+01 3.687422952585077240e+00 1.335036878358885382e+01
5.764313327388953523e-02 3.214176564205184405e+01 6.603658095746233414e+00 1.513986614121268914e+01
6.967683410019584467e-02 1.617462996202681325e+01 5.562834265799370570e+00 1.449474562308503955e+01
5.791548226569098040e-02 4.958273262202089882e+01 4.847966982603137076e+00 1.397001965634387766e+01
5.636948700527258382e-02 3.735882923865202798e+01 6.546241519924965502e+00 1.500525656885582748e+01
6.588875458514299732e-02 1.972346594048471502e+01 5.916382113793233977e+00 1.484838604130250062e+01
6.185866802942760478e-02 5.310070777886322446e+01 3.437526025161347309e+00 1.293493257685477893e+01
7.014465659825286359e-02 1.561175409611962905e+01 5.727658834000507682e+00 1.459012702437163078e+01
6.016131963874311178e-02 3.848576187018016270e+01 4.661079402624048740e+00 1.409914887827497587e+01
7.001990268185573352e-02 2.537307021624041781e+01 3.775908746861279752e+00 1.327026033920601478e+01
6.213861539671996365e-02 3.873071705946937016e+01 4.082678792663616996e+00 1.341340358967907953e+01
6.923418669213429744e-02 1.449554208079365125e+01 6.750638941231017043e+00 1.486689942458539271e+01
6.514660125731028262e-02 2.785241953916489877e+01 4.360763255401336913e+00 1.375203913114892806e+01
6.112766234682859290e-02 2.506791146896792100e+01 6.225301278808269778e+00 1.505714929648246070e+01
5.758696812256434289e-02 3.692285943050629271e+01 5.941905012180082046e+00 1.485374716452365718e+01
5.908105723580604762e-02 3.925751024556539903e+01 5.227956669287362246e+00 1.425359857925635509e+01
6.797674747475822288e-02 1.776893155551735504e+01 5.583102941430866828e+00 1.449985457695791347e+01
6.442323528130740329e-02 2.174772433831621754e+01 6.489728043698036686e+00 1.455915176779809883e+01
6.870194798064165054e-02 1.384134616165184539e+01 7.011143099932978906e+00 1.514067914021796391e+01
5.942968415744579597e-02 5.607628388064539138e+01 4.505122358184993736e+00 1.329457002322135573e+01
6.142278768203054268e-02 3.893279756793982926e+01 4.379029159889666900e+00 1.354585529343395045e+01
5.965818327233424895e-02 4.835739489232113897e+01 4.203705817081384133e+00 1.343894596363541005e+01
6.329533270915425891e-02 3.031845087669478289e+01 4.696645885747366300e+00 1.399092324797362430e+01
6.657724593193624363e-02 2.991601789315867777e+01 4.507193844460127607e+00 1.346946480625502574e+01
5.620985026115211947e-02 5.304750289817781095e+01 4.117007172458579056e+00 1.408659681453356960e+01
6.074675311482317236e-02 2.958246656285142606e+01 6.893902969617397680e+00 1.452035897377024298e+01
5.292146160207130551e-02 4.780804379586120234e+01 7.290485447870141300e+00 1.513639699566956232e+01
6.599026407775421266e-02 1.878055417961301288e+01 7.204191466919755982e+00 1.470567154922171405e+01
5.187811491707730593e-02 5.807924358183174007e+01 6.472772379996063918e+00 1.500753868853123585e+01
5.618611236475813675e-02 4.515967374492835518e+01 5.127894590572767086e+00 1.435360402453242301e+01
5.812451912708464785e-02 5.617569371004046985e+01 3.842530185988576541e+00 1.339806405913281395e+01
6.982107702404352634e-02 1.669416069251274948e+01 5.665146803955792620e+00 1.427063232897012490e+01
5.732008417543078826e-02 3.534354135319584600e+01 6.807466985879873533e+00 1.478887152635380531e+01
6.771262012986575818e-02 1.608406365530576565e+01 6.393263449725353098e+00 1.487131875473506426e+01
6.092277029044701475e-02 3.310542813531039030e+01 5.079810047569353060e+00 1.415169306860460452e+01
6.070696989684363359e-02 3.748031926556744509e+01 4.289132337004054385e+00 1.396126528940878941e+01
6.145550493458784569e-02 2.883700915588848801e+01 5.927282542160384970e+00 1.447210053901410909e+01
6.478782129370297405e-02 3.331024864157789978e+01 3.813756674758196574e+00 1.345146857161662446e+01
5.644236221009443777e-02 3.345853295973738284e+01 6.846641911373943401e+00 1.519740969298808508e+01
5.568778614729089776e-02 5.733751813413024934e+01 5.256755074129877414e+00 1.415662883063389721e+01
7.396517006742654721e-02 1.723253567407817854e+01 4.481634596029187456e+00 1.340845884399771393e+01
5.814450963884557066e-02 4.210520417850450059e+01 5.506750282749821146e+00 1.440973771848947038e+01
7.466412054883360405e-02 1.430861946105834548e+01 4.661565109850684507e+00 1.420772094028672150e+01
6.182548948016006185e-02 3.068454781040117751e+01 4.703042140754827294e+00 1.432605166910944305e+01
6.196403365266073965e-02 3.089144064307699722e+01 4.554983839212678021e+00 1.399886994971004661e+01
5.701167944821003419e-02 4.497094795996621741e+01 4.996251150055711854e+00 1.438242755059463818e+01
6.111691937101389888e-02 2.544384416904048152e+01 6.176227258355918792e+00 1.502096119501725724e+01
5.582972520860764176e-02 5.607538150038159586e+01 4.211905545685914909e+00 1.407487706035590413e+01
5.710984021746866313e-02 3.513367363874794336e+01 6.307137103284224722e+00 1.495492857235815087e+01
5.535278285421157268e-02 4.176310173511666335e+01 6.966505167223104422e+00 1.476933461712489581e+01
5.635217961445152662e-02 5.765050619827135847e+01 4.637693301180931371e+00 1.388714762235193056e+01
6.382552488567699855e-02 4.090928411287797672e+01 3.640253777671516033e+00 1.309204980590605061e+01
6.530254110932981471e-02 2.620324146748567173e+01 4.644965483615130175e+00 1.395911679174381348e+01
6.181364199723243108e-02 3.884428325527186132e+01 4.938814283234629343e+00 1.389738610928070273e+01
6.838655395332174369e-02 1.989378559791999024e+01 4.655570628709422287e+00 1.407768401055313490e+01
6.541560893887365946e-02 2.685672879998740825e+01 4.425299217489406800e+00 1.373309632000777825e+01
6.948890999935895818e-02 2.195439823232177190e+01 4.084868465979214491e+00 1.350796267347014812e+01
6.634903228292439448e-02 2.278344851285590522e+01 4.614286590275650468e+00 1.411628434624220851e+01
6.674404672828442020e-02 2.446475326093507263e+01 4.345771680945682114e+00 1.383722018719939229e+01
6.298081962971713299e-02 2.716643914798374126e+01 5.122490396565089199e+00 1.435312224878758336e+01
5.987566432685867412e-02 3.255287182741583507e+01 5.773300123101014591e+00 1.465272053281291065e+01
5.790970977142467085e-02 5.052732409847467210e+01 4.670817551065137962e+00 1.374970619501315738e+01
5.614263895133561610e-02 5.988293445802248982e+01 5.325976541550160093e+00 1.385102941755705963e+01
5.478164291980884559e-02 5.815767923839518261e+01 6.170804904122954682e+00 1.419602120116034527e+01
5.945488364296767220e-02 4.339973640198752491e+01 4.446799279117064074e+00 1.377941132137671865e+01
5.721178545483587841e-02 5.078548157350157055e+01 5.005535774353448097e+00 1.406689008991716605e+01
5.964811011593509904e-02 3.260644523839246034e+01 5.610401279439297895e+00 1.442672645085198901e+01
5.923010228833181651e-02 5.171558500536718128e+01 3.941690142494309157e+00 1.340757631612294709e+01
5.599548352342973573e-02 5.484623786889224561e+01 5.060255080017353357e+00 1.415083853379819345e+01
5.523065645233287552e-02 4.008208728158693646e+01 6.231430684874328385e+00 1.507237057096780575e+01
5.996469106390394516e-02 3.834975973287483697e+01 5.096605099607329770e+00 1.413554588614199226e+01
5.705293888841654615e-02 4.115221723834094547e+01 7.133689683116013036e+00 1.465918198331157640e+01
5.776810918737808331e-02 5.258728161568966897e+01 4.174480204955315799e+00 1.372935429898550197e+01
6.326191972277306341e-02 2.672559479855356557e+01 4.508972575760054724e+00 1.426796595125205691e+01
5.654272250658384097e-02 5.700626315296386082e+01 4.561144959735210058e+00 1.379601868904682682e+01
5.319462357936731445e-02 5.899148601182591278e+01 5.395244965531801995e+00 1.461572483451950433e+01
7.226098017588419853e-02 1.828382214584274124e+01 4.571910379427594151e+00 1.395148952381974539e+01
5.789226283140053164e-02 4.485559057974984398e+01 4.460899693378244990e+00 1.419353429838623271e+01
5.907709984023710309e-02 3.776291786738008227e+01 5.312741134393042408e+00 1.426822665997176820e+01
6.408455147192389234e-02 3.594635762722494832e+01 4.451446940451549317e+00 1.353327788035605650e+01
6.368150429752574004e-02 3.305493567198335114e+01 4.235104735092812156e+00 1.367313742788017805e+01
5.892585961355397556e-02 5.204457038096273180e+01 4.027389098123705935e+00 1.343640491649058966e+01
5.779812238567576255e-02 5.788150810040585270e+01 4.483984318897626942e+00 1.343767001066265898e+01
6.595979029684748141e-02 1.972620673442709816e+01 6.396460798607716214e+00 1.462742996999818246e+01
6.347457338605372312e-02 4.003203100740443432e+01 4.165563796593373169e+00 1.325226208319877941e+01
6.016873749870142729e-02 3.453584937729885240e+01 5.044368797598242971e+00 1.425857643758270754e+01
6.233236092568698872e-02 2.944809718168363233e+01 4.622284146840750729e+00 1.412078662693164866e+01
5.831680302264688476e-02 2.764063215633806792e+01 7.363100292971224370e+00 1.537795183745436312e+01
5.299812427923215191e-02 5.202243665820069651e+01 5.880549954707422700e+00 1.470692620434409292e+01
5.660447780605417506e-02 5.947532587197771647e+01 4.686318648426846423e+00 1.378665753382420078e+01
5.916237740875208984e-02 4.688883633453838229e+01 4.649046324081633763e+00 1.357580339641173062e+01
6.210841123697753707e-02 2.577343198935330548e+01 6.194926277678859172e+00 1.479816915797943366e+01
6.149455332827080678e-02 4.545299121295387579e+01 4.016290158049984349e+00 1.328967287363381722e+01
5.412700703374997285e-02 5.489286666050409025e+01 5.160956204255705337e+00 1.451609219265866102e+01
7.897225156654298639e-02 9.587899208160575171e+00 5.151650367885353354e+00 1.441236290423112543e+01
6.053265631311900014e-02 3.668623997244124979e+01 4.217224261482440895e+00 1.416208596191430935e+01
6.357762478842769738e-02 2.826784812043817752e+01 4.884721707013835790e+00 1.408005534337447173e+01
6.307250270752759458e-02 3.135122158595163455e+01 4.175091505355113419e+00 1.361630952078921553e+01
5.678934613267827558e-02 4.381208338207423481e+01 6.341376324271990939e+00 1.447815025406578293e+01
6.710384704940869360e-02 2.173275680958607126e+01 4.979949593327003043e+00 1.405046921564005125e+01
6.351906573542485945e-02 2.229350846401246855e+01 5.328933915053999826e+00 1.472770546683653770e+01
5.655518453882910773e-02 3.027176647026482215e+01 6.890237204745591981e+00 1.537727837618576920e+01
6.340724899668447045e-02 2.272370698791289101e+01 6.337243506072294252e+00 1.479135476511089564e+01
6.457466929961452884e-02 3.001278451076212050e+01 4.742694301895546083e+00 1.393744139021511153e+01
7.115710540313584243e-02 1.916451505550784518e+01 4.273087686048753220e+00 1.363794820964086973e+01
6.203960347634271399e-02 3.531874332653135440e+01 4.453080491425759568e+00 1.375897667429312321e+01
5.795743533632858463e-02 5.411638344226640385e+01 4.041774427915981960e+00 1.383214477138825593e+01
6.870194798064165054e-02 1.384134616165184539e+01 7.011143099932978906e+00 1.514067914021796391e+01
6.070972734023463713e-02 3.408481061456584627e+01 5.490382817884342792e+00 1.430614805953736202e+01
6.739156149412056651e-02 2.452594707635848081e+01 3.965799315538430569e+00 1.369387726811523898e+01
6.376998163188091207e-02 2.713212983142739887e+01 4.553570833705626875e+00 1.396956517310359835e+01
6.753197068892181909e-02 2.045484920410789798e+01 5.317809844723301538e+00 1.427845102544796063e+01
5.590454741808321276e-02 5.925775233175105683e+01 4.370442775549462588e+00 1.402765303239389283e+01
6.164059022899208429e-02 2.866263311799161784e+01 6.787466222358786716e+00 1.450370236747022368e+01
6.006824581619932268e-02 2.837409285340088161e+01 6.283344818981461799e+00 1.497276338801789919e+01
6.066984693935197070e-02 3.555664530102025367e+01 4.294495642016596726e+00 1.391297378981833788e+01
6.353305685491901500e-02 3.303191724219904302e+01 4.609511119524675848e+00 1.376118342789758486e+01
6.881367855412491574e-02 2.020914359412237005e+01 4.513206371645544834e+00 1.418103695856317792e+01
6.428162122533528922e-02 2.538000535306715122e+01 4.704908942722271448e+00 1.420504222267477346e+01
5.675714408368899566e-02 4.766477272738079307e+01 5.496610652142188691e+00 1.429500035325178153e+01
5.819188547385826388e-02 3.777275627843840056e+01 6.055552747110684919e+00 1.445619798427619429e+01
5.553744888198970664e-02 5.836769496119389089e+01 5.406987355879807389e+00 1.410070754688545058e+01
6.171423498020630477e-02 2.921304268982079932e+01 5.317875206088225504e+00 1.430373331676125126e+01
6.276555949826394254e-02 3.327214338387258152e+01 5.199627478778158007e+00 1.397071437158776419e+01
6.140776736221639776e-02 2.656899916252231009e+01 6.317785426204379107e+00 1.471106230267796633e+01
6.723723636087872157e-02 2.474629756205778719e+01 4.509405842975941603e+00 1.367448552030488962e+01
6.116339085843364165e-02 4.905182676031423483e+01 3.518404234433902822e+00 1.335920492700784123e+01
6.533698706324908567e-02 2.237182819589684613e+01 5.650023279911298602e+00 1.447833081792346377e+01
6.533654570011759866e-02 3.400273679778872804e+01 4.098470574999874216e+00 1.330586702785016406e+01
7.325468413913809040e-02 9.322587004549585998e+00 7.298095674128072474e+00 1.550826834799454268e+01
6.001842482138515511e-02 4.145289342783500786e+01 4.472999025304603471e+00 1.400133428663892055e+01
5.729818372502743645e-02 3.557161214021123641e+01 5.778388312343619049e+00 1.487046752035037578e+01
5.950275754311447340e-02 3.091621142024030178e+01 5.576640499825491482e+00 1.486045257722450152e+01
6.530598709942812830e-02 2.344017413467213373e+01 5.057702436018837844e+00 1.402173612640879696e+01
6.202093557076816810e-02 2.626583315035868793e+01 5.481144374510895645e+00 1.473397875984304051e+01
6.246202944748684843e-02 3.466281126989863282e+01 4.327863388534500366e+00 1.379568543479412668e+01
6.755464539817623848e-02 2.955577319379413126e+01 3.639748861369884736e+00 1.318266966238033611e+01
6.015939520713520922e-02 5.325334709480981132e+01 3.761118624146473799e+00 1.315491729644682550e+01
5.447603095454531252e-02 5.173384147045825898e+01 5.820411047261313975e+00 1.473183717567451012e+01
6.802237299016741789e-02 1.741222324536748545e+01 5.257210512511378830e+00 1.465323014598626017e+01
6.084822465987013013e-02 5.148807219981945593e+01 4.173271647597765366e+00 1.308741347740939354e+01
5.345805567968268945e-02 5.634789506944817816e+01 5.399303531937929002e+00 1.466392171720407944e+01
6.952195562527045680e-02 1.716837486471984064e+01 5.576344329267707067e+00 1.424942847002030888e+01
6.858125145719731752e-02 1.502265862391960383e+01 6.584901000606332211e+00 1.487229621744157626e+01
6.099670468754231356e-02 3.637014496525869589e+01 4.585621081724804426e+00 1.397971562211698782e+01
5.588680774696052483e-02 5.161389006166760396e+01 4.833036400103106978e+00 1.431821924327263851e+01
5.445339534047527463e-02 5.114949508930929767e+01 5.251109225335540920e+00 1.445335771886871079e+01
5.595879237218316649e-02 5.028139216644174780e+01 5.571775934658860230e+00 1.448988780503337992e+01
6.025041490105281089e-02 3.214653502788645056e+01 5.786098089919944343e+00 1.439962749090158844e+01
5.349753074063127306e-02 5.820277544324745378e+01 5.678851419022488578e+00 1.460358694733133156e+01
6.547972480184997834e-02 2.021607683346259066e+01 5.810593100669369626e+00 1.474165148321363361e+01
5.167328222110309510e-02 5.893276509051926837e+01 7.073316416797652550e+00 1.511202620110239891e+01
5.200438520675809695e-02 5.938317738672615320e+01 5.789337171167826313e+00 1.489071493270249746e+01
5.911447814733301886e-02 5.364564605199568348e+01 3.487393543956807562e+00 1.338707604920040595e+01
5.338524443173714440e-02 4.758540528428108018e+01 5.563057705281812204e+00 1.484541719446469443e+01
6.020171752032131562e-02 3.909645624190748947e+01 3.912731320307905047e+00 1.375604088320114293e+01
5.631895649695115025e-02 5.637441434722881439e+01 4.486676376379696407e+00 1.388112384550931466e+01
7.958104391552228707e-02 8.680471315461351978e+00 5.838712731365173880e+00 1.466128761967549643e+01
6.052163532641480909e-02 3.374220058912016640e+01 5.116637286486777292e+00 1.418772144314288575e+01
5.339581781935361787e-02 5.948379037242565914e+01 5.118192227082573709e+00 1.440519357069900153e+01
6.658751442574850632e-02 3.228074489797481306e+01 4.416035315871062572e+00 1.330640970759538355e+01
6.365309008575585625e-02 3.762720766977821540e+01 3.975093145273341122e+00 1.339991234517175656e+01
5.269469988632288771e-02 5.964760716642636851e+01 5.669369025467526413e+00 1.466524495273387529e+01
6.612452448292546747e-02 2.113798404764198935e+01 5.450282414208028392e+00 1.438854846137727783e+01
5.343102170907270548e-02 5.847360977916222424e+01 5.406032186318075361e+00 1.455290874285803504e+01
6.235228313785000365e-02 3.555724718417177144e+01 4.180917196822859339e+00 1.379032096912438554e+01
6.182376904456632349e-02 4.112418688427572988e+01 4.312726940673320186e+00 1.376471411255699095e+01
5.604713354638175826e-02 5.331928339365735781e+01 4.596990889574605887e+00 1.386907726129657981e+01
6.460834719713638707e-02 2.941062243219852590e+01 4.486636765520385595e+00 1.382119854108396062e+01
6.051292083251644943e-02 4.302238793900059477e+01 4.413441298980456118e+00 1.370529602491573407e+01
5.666853041120116508e-02 5.946147671817746527e+01 4.076275310433421950e+00 1.334122917754461568e+01
8.289926366555844250e-02 6.415618869979173411e+00 6.766054574313194792e+00 1.496153493213749286e+01
5.703654578691376431e-02 4.567221878209691965e+01 5.000739017713311085e+00 1.435805448477696444e+01
6.325615258253068640e-02 2.875187500952221242e+01 4.931627992777893432e+00 1.404147015065015047e+01
5.999698967752228884e-02 3.295508803252648988e+01 5.432547323661562899e+00 1.449850510982356155e+01
6.399957546084017457e-02 2.421631054094118696e+01 5.344074311515544906e+00 1.430094481422125696e+01
7.003764046495560003e-02 1.953623374841075844e+01 4.402078815695173120e+00 1.393746310724086257e+01
6.739337100609428532e-02 2.226861877181797311e+01 4.475669457927198280e+00 1.405368020031604992e+01
5.872279766872663676e-02 4.747703793746654810e+01 4.604211315403492044e+00 1.377967758313525515e+01
5.909795355057382432e-02 3.793585262795227209e+01 5.301584901641701819e+00 1.415970393722468224e+01
6.344967988113588142e-02 3.646707558607727861e+01 4.175323508603609568e+00 1.367582130946028940e+01
6.316098100353341460e-02 3.074143140541768560e+01 4.246277296497557252e+00 1.384067824476808362e+01
5.930946293944169834e-02 3.710232327064668567e+01 4.887492676060184671e+00 1.422793869742813655e+01
6.891225266072481537e-02 2.845803257072419967e+01 3.818183458826660992e+00 1.331598111810889051e+01
6.158285375315596111e-02 2.862377881506757049e+01 5.306028778343504726e+00 1.449797071623153144e+01
5.852691938932587379e-02 2.857875581501678752e+01 6.442145388956427965e+00 1.503282411785442285e+01
6.860847715815460157e-02 1.640516845610699903e+01 5.995870773045754554e+00 1.464555033009252760e+01
7.564051315028377798e-02 1.175481230263595478e+01 5.004102746114856615e+00 1.409353737850817190e+01
7.053072400756713045e-02 1.455707570145666452e+01 6.031350220499214210e+00 1.482591970753446198e+01
6.622583780011437327e-02 2.761988902486459452e+01 4.537317731114983488e+00 1.384738240459155278e+01
5.828642338943156032e-02 3.087971293082410540e+01 6.354136068029552220e+00 1.492133519255296115e+01
6.202454620349049513e-02 2.977955685697773092e+01 5.570230562988440326e+00 1.426381229720393407e+01
5.595233166265982383e-02 4.077560669231822033e+01 6.559267574318944583e+00 1.476842875797304266e+01
6.323786557173881329e-02 3.035967700580533801e+01 4.667228158227106682e+00 1.417027132442851034e+01
6.702488750430292408e-02 2.157122837743225219e+01 4.718904693124330585e+00 1.408526338566789882e+01
6.030171202410873621e-02 3.905512045072586602e+01 4.385036705476131225e+00 1.388856362873455552e+01
5.909685948541529982e-02 4.736095145857981237e+01 4.175154402240876195e+00 1.363016004266635228e+01
5.430122673190993648e-02 4.132080497419811138e+01 6.340004766340269882e+00 1.525049135801589983e+01
5.964279895790040170e-02 3.254135445862441145e+01 5.460030019038747184e+00 1.462195474138953877e+01
5.583958899934284015e-02 4.707560063926916882e+01 5.179579996482915227e+00 1.443400164598202196e+01
6.849557025277658306e-02 1.912373657398837423e+01 5.480070321668650379e+00 1.441886923813165566e+01
6.190251769493890222e-02 3.913376849003257973e+01 4.119123776209848486e+00 1.366529597739858204e+01
5.812265157095407309e-02 5.770971315594513129e+01 4.228590924162068276e+00 1.348196862231158022e+01
6.199597048703352209e-02 3.342378514306523130e+01 5.373351503506154536e+00 1.391171622053995982e+01
6.810220793966473285e-02 2.576029434849812461e+01 4.178112663895519496e+00 1.353567328432453998e+01
5.949239943023618832e-02 5.271280790210214207e+01 4.059862158732830295e+00 1.350315438068290064e+01
6.774036526957907811e-02 2.557293640369751131e+01 4.374570688807327024e+00 1.369727126351776292e+01
5.430122673190993648e-02 4.132080497419811138e+01 6.340004766340269882e+00 1.525049135801589983e+01
6.635878648905417510e-02 3.124500873274608637e+01 4.097924644160564789e+00 1.326220089167342486e+01
5.430898917683134319e-02 5.808190872617490186e+01 5.673806343891966364e+00 1.453239149562845078e+01
5.981437364796653167e-02 2.809469887320143044e+01 6.048845581654780368e+00 1.497822438237380638e+01
6.530254110932981471e-02 2.620324146748567173e+01 4.644965483615130175e+00 1.395911679174381348e+01
7.420028374106205082e-02 1.652615716704439564e+01 4.403870605232098612e+00 1.358862637129081286e+01
5.741326151452526977e-02 4.184658714669305368e+01 5.724709002531101376e+00 1.450500041918797045e+01
5.283166572052538229e-02 5.775753091790912919e+01 5.366257312969517912e+00 1.438319106507323042e+01
6.805566122468215129e-02 1.894608433347520560e+01 4.842333031203150284e+00 1.421648439786526730e+01
6.332514413238751749e-02 4.390184167710145147e+01 3.673608547180295947e+00 1.300490027726924325e+01
6.758686853478151901e-02 1.988836991222602890e+01 5.821598757661242018e+00 1.423562532782282553e+01
6.143199849913737881e-02 3.933265111479587972e+01 4.879328275938466852e+00 1.373219968578071892e+01
7.226106948574198552e-02 2.289386854468920163e+01 3.655486377002920229e+00 1.309156925513947378e+01
5.815837269214839400e-02 5.060584267725248964e+01 5.193228887555072504e+00 1.373988433953305588e+01
5.890567882997121280e-02 3.821424891316437567e+01 4.732774759423556965e+00 1.434633832069582482e+01
6.017438065250116375e-02 4.345016200798745842e+01 4.495618510798660594e+00 1.367377310916401179e+01
5.934277209617874749e-02 4.780572764978925449e+01 4.507861794151582835e+00 1.366035627278051301e+01
6.724226516318160263e-02 2.516632815886488572e+01 4.133745011961324600e+00 1.380423553889216670e+01
5.738458213561052623e-02 5.033096286413404385e+01 5.194748716033975811e+00 1.403619699286812406e+01
7.071518553753118608e-02 1.669538316263150790e+01 5.476342525933205252e+00 1.414098512414652475e+01
6.326624343455410082e-02 3.473526349779638878e+01 4.562422705777999354e+00 1.379170416212760131e+01
6.293662369271654788e-02 3.533913858358275917e+01 3.978569060908825783e+00 1.358101571823470266e+01
6.524404682944846823e-02 2.162126319477307845e+01 5.324562772885015782e+00 1.449630613249886935e+01
7.189402897208441168e-02 1.105905729127672288e+01 7.303153058623262694e+00 1.521346608684552315e+01
5.726750102506882739e-02 4.674664835981789679e+01 4.984797026741794923e+00 1.408131856373718804e+01
6.656261889952391764e-02 1.911611850242729815e+01 5.831611852704194021e+00 1.446938431141397885e+01
5.810268971405867927e-02 3.055621630419935286e+01 7.229443569251377433e+00 1.526532465729964372e+01
7.023281873005388087e-02 1.121367945209404482e+01 8.061550597203325452e+00 1.551122561499259156e+01
7.606979574256234056e-02 1.587294272904571457e+01 4.319753680913188454e+00 1.357167948995211582e+01
6.815794883781128854e-02 2.312279873294693644e+01 4.921669985903708522e+00 1.391886634266004918e+01
6.949965117248611823e-02 1.911141634409899837e+01 4.903944466388030499e+00 1.398837819819327244e+01
6.960264699795082333e-02 1.797796674103582149e+01 5.114541557295359198e+00 1.419382275966627915e+01
6.731394091344460040e-02 2.483194794418940532e+01 4.247464700886073530e+00 1.380574376014150140e+01
5.194566959113568194e-02 5.273640726967244063e+01 6.685436390859193168e+00 1.524408544087132000e+01
6.132337262719582405e-02 4.039261793813641788e+01 5.036615338060338232e+00 1.377118201861768831e+01
6.167571406484698149e-02 2.200937401431484020e+01 6.946069139218616684e+00 1.515123755120812099e+01
6.246640423809463050e-02 3.463387516150785927e+01 4.493615865188192338e+00 1.396141817863130719e+01
6.717749568819703088e-02 1.775076076188480556e+01 6.478030181888065897e+00 1.482272748765458203e+01
6.694287229094644798e-02 3.470694563113448083e+01 3.954762282200957380e+00 1.297954165921009917e+01
6.798838417634915643e-02 2.796226226433998363e+01 4.288550595963456225e+00 1.335239867712988371e+01
6.809633166253788172e-02 1.867569220517928130e+01 5.845196738409562442e+00 1.435242406095133560e+01
5.722363405760813593e-02 3.360009021017086184e+01 6.066532162123182026e+00 1.487470049929319948e+01
5.939365265644966363e-02 5.233501698737506302e+01 4.073628977851191380e+00 1.358127201219781988e+01
6.006039096262377058e-02 4.622723960926333575e+01 4.371601097649065792e+00 1.362033196756672204e+01
6.343317748712139215e-02 1.979918721316538921e+01 7.096808811744584666e+00 1.494512301541857902e+01
5.496723906167728935e-02 4.818299435646345330e+01 5.333385986509441956e+00 1.475267936364478771e+01
5.378165970047558281e-02 4.662708043925094614e+01 5.804011867663507296e+00 1.509608537956579610e+01
6.783163517146142962e-02 2.097859716890910775e+01 4.810861737630642843e+00 1.403174245895252881e+01
5.589498774262623149e-02 5.888774982962634397e+01 4.769636036344121699e+00 1.395871031720470867e+01
6.121419005074178049e-02 5.756252040443544615e+01 2.949606645745722844e+00 1.259623623728772479e+01
5.551808784073996444e-02 4.475117222842155229e+01 5.615171462122098944e+00 1.465856604276754638e+01
5.781730065823963843e-02 4.954938942383085276e+01 4.489608813924117925e+00 1.398879772666179555e+01
7.663834936073907200e-02 1.230746158298011572e+01 4.993192080688871215e+00 1.421001358187926478e+01
6.232499589156789699e-02 2.955176146804312864e+01 4.850216518257102649e+00 1.441356749025641193e+01
5.942638856773242717e-02 2.202258330511514828e+01 6.980789482436829729e+00 1.534579240531584432e+01
6.064013765785982585e-02 4.663678795018162759e+01 3.927269761755941335e+00 1.332908343460615441e+01
6.180434653272693507e-02 3.775299672119340499e+01 4.319380883920405090e+00 1.373130352607542370e+01
6.171747318132869004e-02 3.859545123438385161e+01 4.503633225753983282e+00 1.367357055752146522e+01
6.301490820378524704e-02 3.339142296234138030e+01 4.803051829255279515e+00 1.401880666626409777e+01
6.593779585814008026e-02 3.744445842671191826e+01 3.336320595836276048e+00 1.293888543675089586e+01
7.202603385580250150e-02 1.528332898063381506e+01 5.277006465898923970e+00 1.398370907791131224e+01
5.879488264546706838e-02 2.964253989467472294e+01 5.687774645518462791e+00 1.473488977194245741e+01
6.745435802933678893e-02 2.261750183977139983e+01 4.903678293575170599e+00 1.406698179119914016e+01
5.698860547096199630e-02 4.892291574643057572e+01 4.946538532988077108e+00 1.416034521615893738e+01
5.445288487740083949e-02 5.442510571735715530e+01 5.672477007698796037e+00 1.476686089758751486e+01
6.735671567790189884e-02 1.689961430027076261e+01 6.340784010829509931e+00 1.489000067027867757e+01
6.149410837428831433e-02 3.410941712441458407e+01 4.558942533380884399e+00 1.401217097038036563e+01
5.601141118042819722e-02 4.972968191953965800e+01 5.575052781683830894e+00 1.434337365861410518e+01
7.534915269716710440e-02 9.324420293393075099e+00 6.652849745228382794e+00 1.501844114845515499e+01
6.078556007201798422e-02 4.284244794719926830e+01 4.669274342669924138e+00 1.371678409396522724e+01
5.684568904476679230e-02 4.665143197032276134e+01 4.402178455776033950e+00 1.421905014171924009e+01
6.381967193802423610e-02 2.585624114975071564e+01 5.077576265910238362e+00 1.423799363614618230e+01
5.661550475212377004e-02 3.905248209300322770e+01 6.197375462644640010e+00 1.455534490963447247e+01
5.432328677076977280e-02 5.857475082189422722e+01 5.143867398528115586e+00 1.407611125287452047e+01
6.720481780927439752e-02 2.218995776942234954e+01 4.405553987566618090e+00 1.412883852116286043e+01
5.783007100659080107e-02 4.893855909979529883e+01 4.149332250064739824e+00 1.381940891234184399e+01
6.513687380776443658e-02 2.901851222120684426e+01 4.151426741108609875e+00 1.375843291617431241e+01
7.371487059489992277e-02 1.188731273489195317e+01 5.390712009910942903e+00 1.457072385520864799e+01
6.341570792067099949e-02 2.070838036252753511e+01 6.600149272608219597e+00 1.503878924839295195e+01
6.826700093059219487e-02 1.942178005944366603e+01 5.203164976926766272e+00 1.413770773251921220e+01
6.129398812125937124e-02 3.542806611677373496e+01 4.967281616053053739e+00 1.412221361132239927e+01
5.588872325067395508e-02 5.266149607430364199e+01 5.087922134897732818e+00 1.445080109114366351e+01
5.575574321124340815e-02 5.140584054006081516e+01 4.563599759623047092e+00 1.415512650355715607e+01
5.826055250695070381e-02 4.492127920193886581e+01 4.349569781279755354e+00 1.406779267384427712e+01
6.552811295230900890e-02 1.918111739314094422e+01 6.306521019366106984e+00 1.479796604723336095e+01
5.822696632342487522e-02 5.447856802184938374e+01 3.897135164336251734e+00 1.372840766391525413e+01
6.577310560648662319e-02 2.817084228372133836e+01 4.378636122986200085e+00 1.374483376092327092e+01
6.203290466548608273e-02 3.181455554422596776e+01 5.439146215583716248e+00 1.436324183769121987e+01
5.911447814733301886e-02 5.364564605199568348e+01 3.487393543956807562e+00 1.338707604920040595e+01
5.998480461386349050e-02 3.185049819476613919e+01 5.901915717029406316e+00 1.457400605111238789e+01
5.690802440999367939e-02 4.746175478827079530e+01 5.187038741983473145e+00 1.425472535780190420e+01
6.784835363882170400e-02 1.826184391040025901e+01 5.836015954339567102e+00 1.435789035598090635e+01
6.339630153490023734e-02 3.811512458008078141e+01 3.824923763647842367e+00 1.328130271285682440e+01
5.891084750418871391e-02 3.368930291814044864e+01 5.644196895742770614e+00 1.463381462015024148e+01
6.469693114580128690e-02 2.407628685352366205e+01 5.338756065229719461e+00 1.437988233874900601e+01
5.653094012895384934e-02 4.850093462949003253e+01 5.564412207932742049e+00 1.424201679500038509e+01
5.799897271771628504e-02 4.013289594422142414e+01 4.840650905103299095e+00 1.417551526825717367e+01
6.241030731152432537e-02 3.105530903659819586e+01 5.907351797048255193e+00 1.421576723128072572e+01
6.265470382338300670e-02 2.843323859445479940e+01 6.232852834361498395e+00 1.437181511174271620e+01
6.024209732890353081e-02 4.093323389607663643e+01 4.106006319603225485e+00 1.377559499291529832e+01
6.382552488567699855e-02 4.090928411287797672e+01 3.640253777671516033e+00 1.309204980590605061e+01
6.127867222755477294e-02 3.567960820630018048e+01 4.717811853405166289e+00 1.380056385118029816e+01
6.503630660531577179e-02 2.522862409096838832e+01 4.622167725294392682e+00 1.424008651707368323e+01
5.638771319066854942e-02 5.262737412398103487e+01 4.461023547155674507e+00 1.402508383144309789e+01
6.611780111812660954e-02 2.293014833948016928e+01 5.546937501758615774e+00 1.434019421562166485e+01
6.041948334455467251e-02 4.657265050402203599e+01 3.812176771991485413e+00 1.336288810112732328e+01
6.573913342861628650e-02 2.693339374425938004e+01 4.518650865505081882e+00 1.380351454413627188e+01
5.734284043628667948e-02 5.177808388757311775e+01 4.190278691081375406e+00 1.382597202185730367e+01
6.177500130969151154e-02 2.829535750452022924e+01 5.282901555689972994e+00 1.441623415871687541e+01
6.050700838019094918e-02 4.611720250467369198e+01 4.237883007466820118e+00 1.362665502011926044e+01
5.936192662617597454e-02 3.964126175405304053e+01 4.976095844987671768e+00 1.406745715547109654e+01
5.547984656250127405e-02 5.913005132895090554e+01 4.438247612280200372e+00 1.406609050957351492e+01
5.892833043872112292e-02 4.967057502353100773e+01 4.142087042909317063e+00 1.344607209500087741e+01
6.313143478029273337e-02 2.422670687284032809e+01 6.261027054815820669e+00 1.458638618791090025e+01
6.092324775356436350e-02 3.788305115912580590e+01 4.080485563058903864e+00 1.377029986068686362e+01
5.716887494701109601e-02 4.232377168922455013e+01 5.272163555684893588e+00 1.452705533614622802e+01
5.690802440999367939e-02 4.746175478827079530e+01 5.187038741983473145e+00 1.425472535780190420e+01
5.804939791807624955e-02 4.108784749349869969e+01 4.935305060883855788e+00 1.427406564325359284e+01
5.966470236436968028e-02 3.329235625266525744e+01 5.869949957671042995e+00 1.440149733451483804e+01
5.649648029175356051e-02 5.669797722459371414e+01 4.771003424796869119e+00 1.386252595870377924e+01
5.832508585475909557e-02 5.754434532386191847e+01 3.832686458835449006e+00 1.353287381288734537e+01
6.157276247098698169e-02 4.219922295937774948e+01 3.838537893771279741e+00 1.353807357857287386e+01
6.428527261837661821e-02 4.432770213195014009e+01 3.615473681221762270e+00 1.295412377325303410e+01
6.894069126111936063e-02 2.845533654835162807e+01 3.845731323666001789e+00 1.333991974582670537e+01
5.616274288591735497e-02 5.569754057215551768e+01 4.782369120877545399e+00 1.381015399108911623e+01
5.543353849627674634e-02 5.841929959870999056e+01 5.413037268515129341e+00 1.404285068507700807e+01
7.045598238035731542e-02 1.374938030499917474e+01 6.368293012597575853e+00 1.475787184821225395e+01
6.222923708969850531e-02 2.956982821140778839e+01 5.102995399508733598e+00 1.419109345097522912e+01
6.364049852368970639e-02 2.734271807406623367e+01 5.555557927390648132e+00 1.418932838882317959e+01
6.544804363494595434e-02 2.105271214149031067e+01 5.911159441029989914e+00 1.439826786827666005e+01
6.375749576142596131e-02 2.507063570445047063e+01 6.075695701730407627e+00 1.458944326306390060e+01
5.778890165914420118e-02 5.250696686604769070e+01 4.358475290291641713e+00 1.361145621362570246e+01
6.733082447479528387e-02 2.241592533548748634e+01 4.630382933856558303e+00 1.401586513374594567e+01
5.426774449193330629e-02 5.886715940184564744e+01 4.860155294498563094e+00 1.413856422445253180e+01
5.479558638637246210e-02 5.592547058490258394e+01 5.617179622382290738e+00 1.432733354439009332e+01
7.837743180056905290e-02 7.050367042998294309e+00 7.116979975262087699e+00 1.555363281450002333e+01
5.207365398073060536e-02 5.607024537091992045e+01 6.362602635118054906e+00 1.502386085250808101e+01
6.012498324939532374e-02 3.977350285652576645e+01 4.535844933079401287e+00 1.381012569593029582e+01
6.888090696209760166e-02 1.481113049028959416e+01 5.984527481594644094e+00 1.473667630458263922e+01
6.106514860990938653e-02 3.417620831136201076e+01 4.484385102030401526e+00 1.406675107731529373e+01
6.467634865938576283e-02 2.861208336190573931e+01 4.344548177238643838e+00 1.351608585160448683e+01
6.205694039515090299e-02 2.894992838785814016e+01 5.220913208707616882e+00 1.417273024404891224e+01
6.277116730662057886e-02 2.422052371564876339e+01 5.994488153504285322e+00 1.466570333304432161e+01
8.065443561963359098e-02 9.374169007000865861e+00 5.150100991289740193e+00 1.423528827774768146e+01
6.042454118751552916e-02 3.845102011144166454e+01 4.686273361633890744e+00 1.413332331462167879e+01
6.315345821116337410e-02 2.360811565747106400e+01 6.169979937187132890e+00 1.475370299539128638e+01
5.419455175002137887e-02 5.924038399666963528e+01 4.966041133450791456e+00 1.425214578134633214e+01
6.331111470930785023e-02 2.609214202037580677e+01 5.114395920558175490e+00 1.441275576824105542e+01
7.114728900645603260e-02 1.904988324044015613e+01 4.122781640260877012e+00 1.370292580369251745e+01
6.213885514205701871e-02 2.526943952788820980e+01 6.452334026268807143e+00 1.482572887505753911e+01
5.727191187654370047e-02 4.812200893927580125e+01 5.226154550542404742e+00 1.410507205659211571e+01
5.860256093223550899e-02 3.980724217300596024e+01 5.423725559304408250e+00 1.432556449264198584e+01
6.208396241617289424e-02 3.784165848831025869e+01 4.061243634352130094e+00 1.378190467576452072e+01
5.549103175035716845e-02 5.520455216035674084e+01 5.245358922441091920e+00 1.428142232800843381e+01
6.109916695787906415e-02 4.768333338516160325e+01 3.463614767105949177e+00 1.322498632231234517e+01
6.584841844185740367e-02 1.817803669018226387e+01 6.260646544576625061e+00 1.488469310503612242e+01
6.279847315602883617e-02 2.702478707164059202e+01 4.884084079894469355e+00 1.441497345254512830e+01
7.164337799370197601e-02 1.454254128993938622e+01 5.063873811347732179e+00 1.431955393647503527e+01
5.612785503971313289e-02 5.104771670364457492e+01 5.756225081665507837e+00 1.431903236090320952e+01
5.848675198062477237e-02 4.095023125453575119e+01 5.381133198031438525e+00 1.421141100394169143e+01
6.306966795498358813e-02 3.806512234013903395e+01 4.409075043189200294e+00 1.351110558017519914e+01
6.135486882673812925e-02 2.978798410767720029e+01 5.281113819352006189e+00 1.450597307406537695e+01
6.055236667537518269e-02 3.964354919396030397e+01 4.727127557934619695e+00 1.383732283226645343e+01
7.037471978939030537e-02 1.418104581941348385e+01 6.475202535543175486e+00 1.477481744248018991e+01
5.921304720156530393e-02 5.915242243717669623e+01 3.985535339957285039e+00 1.318089160217096278e+01
5.962919819093936286e-02 3.134378906579289747e+01 5.701833522271837040e+00 1.468767207646342321e+01
6.342742670884765621e-02 3.563807616437232895e+01 4.085540048871428631e+00 1.373853102937272475e+01
6.839275635463977487e-02 2.450774722450828591e+01 4.184954013883508850e+00 1.363348712118826178e+01
6.073743684600819287e-02 4.102409776882537074e+01 4.723900163882468028e+00 1.372272224171350175e+01
7.226098017588419853e-02 1.828382214584274124e+01 4.571910379427594151e+00 1.395148952381974539e+01
6.660397027141480575e-02 2.220252027472693968e+01 4.895034340422372843e+00 1.425628667992586429e+01
6.482390872367245482e-02 2.147219894236053506e+01 5.073766109270042790e+00 1.469718513262112580e+01
6.504200240869893734e-02 2.495141943320095024e+01 4.312178268324695196e+00 1.422026108335137096e+01
5.497889673004338618e-02 4.918192914245320679e+01 5.601936051075460554e+00 1.456852637124494976e+01
5.861062052716969201e-02 5.199652503879988785e+01 4.532626617657236956e+00 1.371600498477857677e+01
5.899414844348788156e-02 2.956382832867244304e+01 6.445471978676181379e+00 1.508240832002800325e+01
6.161162422367279234e-02 2.767492935221391193e+01 6.022494380601632002e+00 1.463004024405103642e+01
6.693497436373022080e-02 2.310762732894825788e+01 4.385222039242827385e+00 1.398398227811606986e+01
6.906404932812452990e-02 3.425899745646880490e+01 3.016898154194887383e+00 1.265874014255843250e+01
6.218913440168387374e-02 3.061855567191096128e+01 4.480576489508515614e+00 1.398338213902746929e+01
5.721031743215711229e-02 5.678552824256649956e+01 4.026929050823321532e+00 1.373722947052094412e+01
5.568569393911407261e-02 5.084324213037504592e+01 5.174986387912950292e+00 1.410869076406618028e+01
6.404007471889194836e-02 2.631526210539865218e+01 5.077785040763004076e+00 1.416490085307587066e+01
6.395265881802369989e-02 4.512910646652443347e+01 3.169792116263418613e+00 1.294330780849190532e+01
6.543641061536285830e-02 3.063790889325995437e+01 4.805323149653706771e+00 1.362023409607563984e+01
8.810271038007129463e-02 9.192082019589246755e+00 3.487236699351646596e+00 1.322727723289409951e+01
6.258109665006707234e-02 4.698231347187532236e+01 3.476967397362765944e+00 1.306555323786571599e+01
6.562274476731851103e-02 2.283554434013290546e+01 5.261225789587942181e+00 1.430183352801858021e+01
7.106077922022838167e-02 1.712967727238473969e+01 5.111619572164872061e+00 1.384681351411565764e+01
5.515320558086533181e-02 5.886713960959939840e+01 5.278717487409437581e+00 1.411720243510122152e+01
6.335981220903595668e-02 3.245397571809284898e+01 4.169788623894508106e+00 1.373606710411577936e+01
5.804798027306421609e-02 3.842356137225555557e+01 5.628556527750350646e+00 1.447270722868271875e+01
6.681220144789903892e-02 1.704364768689977438e+01 6.128326266492544860e+00 1.478154754094097889e+01
6.586611380990664566e-02 2.833310911362844564e+01 4.204415550677950364e+00 1.359925130411540550e+01
6.361956978342994673e-02 2.836693255102521505e+01 5.446429047595648498e+00 1.431764098781131622e+01
5.372254058141701788e-02 5.895087218634223802e+01 6.057778183941701755e+00 1.427713865309398678e+01
7.421614748280838669e-02 9.415998625788775556e+00 7.180044066648399337e+00 1.530362336129128487e+01
5.549608726311798523e-02 5.196586188644712934e+01 5.209483761132542412e+00 1.420180368199190468e+01
6.582060486451296599e-02 2.258123446705696580e+01 5.958201802820248361e+00 1.428238000157204546e+01
7.602412856844724398e-02 1.219421515127613809e+01 5.189410963177201630e+00 1.411090557988961969e+01
5.777379216373933202e-02 3.347653501768574102e+01 5.905773123495547949e+00 1.507428227735358561e+01
6.860425946559581267e-02 1.127649334073073462e+01 8.837182753057318152e+00 1.573031538827278908e+01
6.792689830992840183e-02 2.250177737297214264e+01 4.514955506230363902e+00 1.378519585556413496e+01
6.604657022900432828e-02 3.277621018316963841e+01 4.160613862500665228e+00 1.341513765059551666e+01
8.222540127037758495e-02 7.408834813513897721e+00 6.634011498050326416e+00 1.483133934465166703e+01
6.864005731603342597e-02 1.984187458718069763e+01 4.900856957501801503e+00 1.400952169745383991e+01
5.313226580353640899e-02 5.961801581369552849e+01 5.377036737095870045e+00 1.454375174077978805e+01
5.795104308373082158e-02 5.333297415977745004e+01 4.344297717745399190e+00 1.357314432066112353e+01
5.473011015154971570e-02 5.290054210261734369e+01 5.302460360930966843e+00 1.429354313120886033e+01
5.785536435311369741e-02 4.078351962657192331e+01 5.026693068568611977e+00 1.427577390106944932e+01
6.818569412613002811e-02 2.271242256972633911e+01 4.732436225443427347e+00 1.379668653057324335e+01
6.529200262775122776e-02 2.132627700149507177e+01 5.683302739835387918e+00 1.444148749228776474e+01
5.736751036332310427e-02 4.606667385100682566e+01 4.345768727081234850e+00 1.404602043556242030e+01
5.792684142322154783e-02 5.437024022489650577e+01 3.746703753588987773e+00 1.357323352997654631e+01
6.947201785688568443e-02 2.296324476646269019e+01 4.227433796990416326e+00 1.368346284189953721e+01
6.210225062340182789e-02 2.014866598292666566e+01 6.536885651240843309e+00 1.535399533362745750e+01
6.682656635042448501e-02 1.892792520452741911e+01 5.528567788075750222e+00 1.453626391418082875e+01
5.415814385872214087e-02 4.647965954572686798e+01 6.180545014568402884e+00 1.477645530182756772e+01
5.882530181857472534e-02 4.771926196347027371e+01 5.184769958850342420e+00 1.369266926310524113e+01
6.045400066262823086e-02 4.205437422354584953e+01 4.762757268982991121e+00 1.381357562922406323e+01
6.753299103750302901e-02 1.834003961195321963e+01 5.390299841241193768e+00 1.456651881882764776e+01
5.844405953712361601e-02 2.962762278014862005e+01 7.114208543084756364e+00 1.531165428681757135e+01
5.392845103327326139e-02 4.258540283335604215e+01 6.029985065593499449e+00 1.490225610590484884e+01
5.743154831489103579e-02 5.335568787833972237e+01 4.215451016724200528e+00 1.377118151732460660e+01
5.733264982697253848e-02 4.211410218967842667e+01 5.408860816154151152e+00 1.441017808877358419e+01
7.364071570345574747e-02 1.305593104495742907e+01 5.172821853446497364e+00 1.434868999464148054e+01
6.316323148421196243e-02 2.574751548266708312e+01 5.725104461813173451e+00 1.429663006423710314e+01
5.934269094262623750e-02 4.721733748148596277e+01 4.265084129140747748e+00 1.379817695485598961e+01
6.302329997326872046e-02 2.924919252553272742e+01 4.860459303297910871e+00 1.413629239703672447e+01
6.219777967070015678e-02 3.385733185923430000e+01 5.144811920477327050e+00 1.391711798738361594e+01
5.748718041175532312e-02 3.865869519508626695e+01 5.129175330467251825e+00 1.446927518863103757e+01
5.670044829193991026e-02 3.261435318941590111e+01 7.441775001498706743e+00 1.533788357706880134e+01
5.631871234081477218e-02 5.563198353903894144e+01 4.850258363138459039e+00 1.397613315169931525e+01
5.728879459318157730e-02 5.497691063539627976e+01 3.808697883205590884e+00 1.352303545638963378e+01
6.829729970267042760e-02 2.275006705707217236e+01 4.550226218747122964e+00 1.378968050452435179e+01
5.429587635075676377e-02 5.090552910360455030e+01 5.782538457404633903e+00 1.472114493259933532e+01
5.513941772909587008e-02 5.409397015889103955e+01 4.792769978481225657e+00 1.414897813596900455e+01
6.502134593349884195e-02 2.614164212397406928e+01 4.460106492465776284e+00 1.391698520455700816e+01
5.847134751383307322e-02 5.372078311950944851e+01 3.874824745004984639e+00 1.336212819074361313e+01
5.966340973746372262e-02 3.613106397546763304e+01 5.524455290318738498e+00 1.438901425765948261e+01
6.740747312335107488e-02 2.831501075248822730e+01 4.158251585870639921e+00 1.340664072918858629e+01
5.898954140982534677e-02 5.323477415679577973e+01 3.646937598141879899e+00 1.351774073992032221e+01
5.785408578181432809e-02 3.670643694441950800e+01 5.695493534887387632e+00 1.465305267683020851e+01
5.620985026115211947e-02 5.304750289817781095e+01 4.117007172458579056e+00 1.408659681453356960e+01
7.230361263302208241e-02 1.045287295274715689e+01 7.373738335099533359e+00 1.523900539064654858e+01
5.937853229159575918e-02 2.938299214391911107e+01 5.792027374462572098e+00 1.475277108826224648e+01
5.922539080975955383e-02 3.422012962070049014e+01 5.787216719371401474e+00 1.448579359269888656e+01
5.634421338052686412e-02 4.900505821163530129e+01 5.768565667179206713e+00 1.420592581694218204e+01
5.999721329575185419e-02 2.646512382653372697e+01 6.316036126490257807e+00 1.510068003411282866e+01
6.239244458953323302e-02 2.495421423856256737e+01 6.635920328435809701e+00 1.477275656039418728e+01
5.585052662432587328e-02 5.876361626214772826e+01 4.596271493028787347e+00 1.390666649667171662e+01
5.968973987781389656e-02 3.308523323554304341e+01 5.648727101181029830e+00 1.456712100822972999e+01
6.467846358775528048e-02 2.623575312412231142e+01 4.905845409057297601e+00 1.402279611376834367e+01
8.810271038007129463e-02 9.192082019589246755e+00 3.487236699351646596e+00 1.322727723289409951e+01
6.861170540565621201e-02 2.202467444884691261e+01 4.096654031938835594e+00 1.374202850847020763e+01
5.317665730545619029e-02 5.187738757886773300e+01 6.422622860701435066e+00 1.478870364099618051e+01
5.549784465806349709e-02 5.007082824883738681e+01 5.981322192929086512e+00 1.453832965066818517e+01
5.836303513806170851e-02 4.595701564739989209e+01 4.290118692163835235e+00 1.385418360501054558e+01
6.256549251654761057e-02 1.911340550055298593e+01 7.259293302508298851e+00 1.532848883500253656e+01
7.105862175453120377e-02 1.110412516768218794e+01 7.520446221802838060e+00 1.526135405255266342e+01
7.945857241158074680e-02 1.499912200301707088e+01 3.567950126206097750e+00 1.305792456120779121e+01
6.095609243370709446e-02 3.660029730701890571e+01 4.655297327416161757e+00 1.398597774765990742e+01
6.098285131014209715e-02 3.519800858103913299e+01 5.079443281288202883e+00 1.422311638462792693e+01
6.159239510166687748e-02 2.777287857251976533e+01 6.282548560522194236e+00 1.470802963478885594e+01
5.950275754311447340e-02 3.091621142024030178e+01 5.576640499825491482e+00 1.486045257722450152e+01
6.948697380093224463e-02 1.800389464627770764e+01 5.362714581097503874e+00 1.417217762660456692e+01
6.042829016671063397e-02 4.651902014442286060e+01 4.429088176150802525e+00 1.342064874390084306e+01
6.491031705558447662e-02 2.168560509511872425e+01 5.352448381041361891e+00 1.455351002764099633e+01
5.686344465597426012e-02 4.945623156869135784e+01 5.711821306475907356e+00 1.412551275498233316e+01
6.039043142770698230e-02 4.156960315266088912e+01 4.916329115395027927e+00 1.369655945170754840e+01
5.875701720343292495e-02 4.785429687016406319e+01 4.653318329515898633e+00 1.374757775939252724e+01
5.737174751329333910e-02 4.897075419410343500e+01 4.584646143723111855e+00 1.407107570803933072e+01
6.112679859303339625e-02 4.151781962894231270e+01 4.264056230629695854e+00 1.346087724752387160e+01
6.586715578107811553e-02 2.982365669823207455e+01 4.579368310220951699e+00 1.354138668220173258e+01
5.629420634196304063e-02 4.235543507142852349e+01 5.796601217785051219e+00 1.461269455859731003e+01
6.379027071742317256e-02 2.985856853494009755e+01 4.619128824639214592e+00 1.392104518149097458e+01
6.030941537026032057e-02 5.125362293139868086e+01 3.844742811182411568e+00 1.321527372021732916e+01
5.950206392572505304e-02 3.866255472627675971e+01 4.975327646899592615e+00 1.423576153247752885e+01
6.061450358757737578e-02 4.381460074707707975e+01 3.934861720081214820e+00 1.350612392002887141e+01
5.684553000086128155e-02 5.203895967841353354e+01 5.189594513340549220e+00 1.402364723224945564e+01
5.998299174531798034e-02 2.810793861783830039e+01 6.319924368058274844e+00 1.487175527104042771e+01
6.583230553457398992e-02 3.078525380563636205e+01 4.179343209631079858e+00 1.359171135484565340e+01
6.371178987787273762e-02 2.867962239480522868e+01 4.880136235927327704e+00 1.423482090770053077e+01
6.348477677113298356e-02 2.396749537283506370e+01 5.905578472632500464e+00 1.463986154958654495e+01
6.191881182631386177e-02 3.465346998001745504e+01 4.724381351577190635e+00 1.381972661542832981e+01
5.263360505168087483e-02 5.580073235776644225e+01 6.036531934938420108e+00 1.476951547546902610e+01
6.423105289660561990e-02 2.603093211170710930e+01 5.043725296474917741e+00 1.414912516360859662e+01
5.506853904749719336e-02 4.887761597042963757e+01 6.351023081150236393e+00 1.453165545940031400e+01
6.495341789736951144e-02 3.387531803125584418e+01 4.441258319375949171e+00 1.340754055307600190e+01
6.175471539273942601e-02 3.187847855660663754e+01 4.515946718006508043e+00 1.418905609063536843e+01
5.229746322671356001e-02 5.714100086288681979e+01 6.291286381934771299e+00 1.470938340722206483e+01
6.181904037703859350e-02 4.495133306676119389e+01 3.657290018492702188e+00 1.338088300292579014e+01
6.692817177428968256e-02 2.431905872273249969e+01 4.618707786958220041e+00 1.381649446480515486e+01
6.264403920178215901e-02 4.183182000443058968e+01 4.114246457238521337e+00 1.339337294322803906e+01
5.553900687439823625e-02 4.122536268686240390e+01 5.985246429274988955e+00 1.478579842657464383e+01
7.837743180056905290e-02 7.050367042998294309e+00 7.116979975262087699e+00 1.555363281450002333e+01
6.325097445048261102e-02 2.101747034035717476e+01 6.493467738608359241e+00 1.498172414532015218e+01
6.562971551512709889e-02 4.144431944630169795e+01 3.403662504873057326e+00 1.280233430269140982e+01
5.718586875389830571e-02 5.623091485628061292e+01 4.612857187084146382e+00 1.364072945624250188e+01
6.158837843746828994e-02 3.425369971365174138e+01 5.105489830442360599e+00 1.397443478829457852e+01
5.830006025395899349e-02 4.446196629324232674e+01 4.604116147462661957e+00 1.390615614613222384e+01
7.662734615651288494e-02 8.639560433142543516e+00 6.799467954425206351e+00 1.519670488573077627e+01
5.589143812723797178e-02 5.955967931805243154e+01 3.986589521918202372e+00 1.379098068585353154e+01
5.887504678434949540e-02 4.729708396598203990e+01 4.655145902748765607e+00 1.388659442209693218e+01
5.478323166162048230e-02 3.970897882598553963e+01 6.461101540392905740e+00 1.509761270614070305e+01
6.494397543528272754e-02 2.927890385849598687e+01 4.999131697507807282e+00 1.372980704684306374e+01
5.388546466720588179e-02 5.905063082639692595e+01 5.460427717353147692e+00 1.438796147116041091e+01
5.674151011973992131e-02 4.382374150793783230e+01 5.601256074707983146e+00 1.426105057665651010e+01
5.739178501759262252e-02 4.622735037425844951e+01 4.763760116168572978e+00 1.418453852735694554e+01
6.664118344596571542e-02 2.783639740993983835e+01 4.369045145040908906e+00 1.368193225616710329e+01
6.176174352187112360e-02 3.404122965362809339e+01 4.640090225939932367e+00 1.392204302292809359e+01
5.997687227892116446e-02 3.873839658615373338e+01 4.668219400983084633e+00 1.404654998081306694e+01
5.405281525840061052e-02 5.627946329885552501e+01 5.036676715336471766e+00 1.440613188692582547e+01
6.091592507991774874e-02 4.221638380007922109e+01 3.712334579453086203e+00 1.358474606877029167e+01
5.881274739989707928e-02 4.478195584788416284e+01 4.322974461816030178e+00 1.388582622241054310e+01
6.006241926451205693e-02 3.291618192904087437e+01 5.949229637572980955e+00 1.465453563245888624e+01
6.387122637703773753e-02 2.827876938483038671e+01 4.439179907188298913e+00 1.401106666385221189e+01
5.650659314607715811e-02 4.969224096953324477e+01 4.267075743227074724e+00 1.408712700910073323e+01
6.524404682944846823e-02 2.162126319477307845e+01 5.324562772885015782e+00 1.449630613249886935e+01
6.384224980748137712e-02 2.682579100027880870e+01 5.612514932927648914e+00 1.431544430528779621e+01
6.070674141893434017e-02 2.625011828956839821e+01 5.707168256668759376e+00 1.486091767080685599e+01
5.911447814733301886e-02 5.364564605199568348e+01 3.487393543956807562e+00 1.338707604920040595e+01
5.473623857658131697e-02 5.504622260361109909e+01 4.676989085057361883e+00 1.423853769294162852e+01
5.961899859147600650e-02 3.172620001318395921e+01 5.686587515139512661e+00 1.469820067233108851e+01
6.165281748324697580e-02 3.505818693380163609e+01 4.666353360912487425e+00 1.380885480431641454e+01
5.524237111076703288e-02 5.184111049098687829e+01 5.051649163163708600e+00 1.425737790568187258e+01
6.060768343470395586e-02 3.632149599031254894e+01 4.501380939324222119e+00 1.412668703349850929e+01
6.899655215978509060e-02 1.405921979160979163e+01 6.965479363774802479e+00 1.489205860790989533e+01


==> anc/paramsamples_4p_wocorr.dat <==
# 1000 Random Parameter vectors sampled from the Bayesian Posterior.
# Parametrization of the BK Initial Condition is defined in Equations (5, 10, 11)
# Set-up: 4-parameter case, gamma = 1, NOT including correlations among systematic uncertainties 
# Q_{s,0}^2 [GeV^2]      e_c                      C^2                      sigma0/2 [mb]
6.279917204199964020e-02 2.993246516616377662e+01 4.145931178417205487e+00 1.434599908126783241e+01
6.021801296617616817e-02 3.702212828719066096e+01 4.294476175757440117e+00 1.435393543209645273e+01
5.997870422124836065e-02 3.847729808504625026e+01 4.142212923496656707e+00 1.431631439328963751e+01
5.731973900779315650e-02 4.228116330054093908e+01 4.888911483199004593e+00 1.470658692126846745e+01
5.537544571902131008e-02 5.469734340141835105e+01 3.921945820517850123e+00 1.434705842221521621e+01
6.281198984216489201e-02 2.025063509747386448e+01 5.751787703624017034e+00 1.543953369100464634e+01
5.840545848736843765e-02 4.671922800192047021e+01 3.737732754011699576e+00 1.410103106704024789e+01
6.529350198979308462e-02 2.233290849126145616e+01 4.440828005313678162e+00 1.463820032036662688e+01
5.511397489912365361e-02 5.151817872241313978e+01 4.805770673026964701e+00 1.470842599903173031e+01
5.128578804884145748e-02 5.541373585266656221e+01 6.044444139825967177e+00 1.547890203397391140e+01
6.323501069978314237e-02 3.260331431362190102e+01 3.717210924698207908e+00 1.404115063176543110e+01
6.442648331170522380e-02 3.329498861339988736e+01 3.325977684518041766e+00 1.371057955649850868e+01
6.896616992409022873e-02 1.688536351467192986e+01 4.820684104960227145e+00 1.475441674539939818e+01
6.393253274644941642e-02 2.359349026752467182e+01 4.822179280643922539e+00 1.479966173614826275e+01
5.714970209655890337e-02 5.847288999912849761e+01 3.817905617023604314e+00 1.395289744541838495e+01
5.513938618762697502e-02 5.921315555783723994e+01 3.825979202583194017e+00 1.421412840155999291e+01
6.007721396890224747e-02 3.729083328566893130e+01 4.697492789862232954e+00 1.445772446901528419e+01
6.455659268420982366e-02 3.620427243813569618e+01 3.165411033318795475e+00 1.349132542031535209e+01
5.824329825366527519e-02 4.553214664131028400e+01 4.042601166996395712e+00 1.425899083210884299e+01
5.850767354442651391e-02 3.961432638039694609e+01 4.719647657268398966e+00 1.460784819565826531e+01
5.427607014001079033e-02 4.909161426105276149e+01 4.997837243611764180e+00 1.496713666538978416e+01
7.148831179271035452e-02 1.619644343000308240e+01 4.467863985427089624e+00 1.442536194146225093e+01
5.808548022525318599e-02 5.072236060781192180e+01 3.565831624918073928e+00 1.395133973212813494e+01
6.003739273105331009e-02 3.441306594636154159e+01 4.751003397113319870e+00 1.460973002093230555e+01
6.844753660306883425e-02 1.854493708614609204e+01 4.503573408013109791e+00 1.457796426392978262e+01
6.109364383882154997e-02 2.850876661841225612e+01 5.093156259647213524e+00 1.489699000675923202e+01
7.152809544441347811e-02 1.269479813549070890e+01 5.958462686241204231e+00 1.519556621996214929e+01
5.806171943170913841e-02 5.460609476662335027e+01 3.501968245802143276e+00 1.381672307345814765e+01
6.190699233946594937e-02 2.566937104331080732e+01 5.431431804319067247e+00 1.504301806166695776e+01
6.238176294461457438e-02 3.117102804975963792e+01 4.038317010536025542e+00 1.431306836492763956e+01
6.341606731791986362e-02 3.135527188719153457e+01 4.166452237032904016e+00 1.418141312036261503e+01
6.855731255288995130e-02 2.068385554875346344e+01 3.959400702684804152e+00 1.417569179811939506e+01
6.459137414416830925e-02 2.171859074533384160e+01 5.129843704410987471e+00 1.490613506764137952e+01
6.880008813222579511e-02 1.614326642066778206e+01 5.150642761531229574e+00 1.495064972442177620e+01
6.285521129570439958e-02 3.733129408642315639e+01 3.437434492764467997e+00 1.375471110618005710e+01
6.148189484818322725e-02 3.268684405573011276e+01 4.087822852385007977e+00 1.436895747736210538e+01
6.898106669518681844e-02 1.695609043312833109e+01 4.791559408787752439e+00 1.472541404698679024e+01
6.039876011989523535e-02 3.508428084445510819e+01 4.525983416556456085e+00 1.449845458538384335e+01
5.902011069279969324e-02 5.212897632329443098e+01 3.428852330097585277e+00 1.373937988298385804e+01
6.797346069425166948e-02 1.583069015200572061e+01 5.247493921189935406e+00 1.514086767632316466e+01
5.666793996309586745e-02 4.873875817363044405e+01 4.236580967683743815e+00 1.442018195736173958e+01
5.690738941420035724e-02 4.572171336435550160e+01 3.767862315326086620e+00 1.437607249159105116e+01
6.684814732166277640e-02 2.389443094004386126e+01 3.572240107400154852e+00 1.405721209727473209e+01
5.836899275188670716e-02 3.767654263963953554e+01 4.676492659203028701e+00 1.473682704720061309e+01
6.171197988632338288e-02 2.910870353508840935e+01 4.649214191356112025e+00 1.466220419810320585e+01
5.772676552558288904e-02 4.025998095840618873e+01 4.896115419682291581e+00 1.473965122626919566e+01
6.034527606862523375e-02 4.071223699465260637e+01 3.726787812230774488e+00 1.404653742846427988e+01
5.698129215635740902e-02 4.655157404710804769e+01 4.714792416581675027e+00 1.453044194148516333e+01
6.704946839069154951e-02 2.155063555575557643e+01 4.254655439323074440e+00 1.442408039557725097e+01
6.507524003245351851e-02 1.701782920862567750e+01 6.223676951615344066e+00 1.555184653491722102e+01
6.164041441908870572e-02 3.604512626426113542e+01 3.728534820135240402e+00 1.409792246289365103e+01
6.072202026901593608e-02 3.725370550064212694e+01 4.177380047880927094e+00 1.424688958050514387e+01
6.549146166936228863e-02 1.952570185694328231e+01 5.001980361011008291e+00 1.497861134015819218e+01
6.549520793991572831e-02 2.215261437337489880e+01 4.639201539355873649e+00 1.464452432587792075e+01
5.917142018637747830e-02 4.198308054048078475e+01 4.229496602855716603e+00 1.428858813460505495e+01
7.313321130501063139e-02 1.112717019471253010e+01 5.612996262873078734e+00 1.523984774529891695e+01
6.182175980318956043e-02 3.628527302072131278e+01 4.294668107200386054e+00 1.416728396568949933e+01
6.272542973250529175e-02 2.897048246208524702e+01 4.390954845486409575e+00 1.452876956311436274e+01
6.127782727613399066e-02 2.926937714439669591e+01 5.066737499525675759e+00 1.481045076028035545e+01
5.600575373420968450e-02 5.421244304468638830e+01 4.741836501012936189e+00 1.442188392187182622e+01
6.673013027446850209e-02 2.525867072511852029e+01 3.979790566834140453e+00 1.407563989115675440e+01
6.306850790613936775e-02 3.280274526840237570e+01 3.805712672721693668e+00 1.406598423905463058e+01
5.532556570649185129e-02 5.664753009443805354e+01 4.167019924500614536e+00 1.435325762065231636e+01
6.238998444604852700e-02 2.846986822517769511e+01 4.391321677740667617e+00 1.455852299165394470e+01
6.148893491065252764e-02 2.832591868973994309e+01 4.754553011900216397e+00 1.474204881758965158e+01
5.887361179829683072e-02 3.370774242743205917e+01 4.978929824130861270e+00 1.490678774675544460e+01
6.558568745645641795e-02 1.926797226789633299e+01 5.124047048626788836e+00 1.500655801486890972e+01
7.236331953575395048e-02 1.720777744127717668e+01 3.655075403216786700e+00 1.401068435211431051e+01
6.568771916084151230e-02 2.433384545741880700e+01 4.063986569940219340e+00 1.433139979764649752e+01
5.729612257187299829e-02 4.801381616377238970e+01 4.040149523647698970e+00 1.430722851514999050e+01
7.232643479547745669e-02 1.220052905230251739e+01 5.621041261454041482e+00 1.512382190476369459e+01
5.485282236395823408e-02 5.069570477658826491e+01 4.939646094773515017e+00 1.476853959656104109e+01
6.409833638299611280e-02 2.595066983468164068e+01 4.618001146307256555e+00 1.453924058519157470e+01
6.408197963092401861e-02 2.461418954117760904e+01 4.668054442422907790e+00 1.468234361193198723e+01
6.562005124434926173e-02 2.411762447386128372e+01 4.370368560424951809e+00 1.444237367217998091e+01
7.060679062796100525e-02 1.533229905555055694e+01 4.507317841594636221e+00 1.466288471720036668e+01
5.747703471954751508e-02 4.761137726407001480e+01 4.226317417592505343e+00 1.433379549679900400e+01
7.102542989037488597e-02 1.332101262015970633e+01 5.733046135278363487e+00 1.515006985850551047e+01
6.960369141640287971e-02 2.184887182853146470e+01 4.126014178743003136e+00 1.401588089114941127e+01
6.754985548004893703e-02 1.883001262302209255e+01 5.469532886385295001e+00 1.482320058801661489e+01
6.439986036240247236e-02 2.319149260443441207e+01 5.051793758853193594e+00 1.477950892488491696e+01
5.946328195255135007e-02 4.329240706510837100e+01 3.862930269222548230e+00 1.410861840374648857e+01
6.079633250052467186e-02 2.992173641381815230e+01 4.600617922382714831e+00 1.477421197791125884e+01
7.253969546584518313e-02 1.107236474811411320e+01 5.980970121281642626e+00 1.538802314629990242e+01
6.318342843824106825e-02 2.297302052696273478e+01 5.102941768655123944e+00 1.504447289482538608e+01
5.609986933745349930e-02 4.737651054353433722e+01 4.689251232030473560e+00 1.467168879456807851e+01
5.575302947446318658e-02 5.808241867287291171e+01 4.060520165788749303e+00 1.420694594019690449e+01
6.496592184833849259e-02 2.756128489078810517e+01 3.895182994317438752e+00 1.410624193576103558e+01
5.901735572669884050e-02 3.989686107852509878e+01 4.373075396776252788e+00 1.443394416831348259e+01
7.113871097457785675e-02 1.340872189898430555e+01 5.260986550792063454e+00 1.504024128165175078e+01
6.690505061117016372e-02 2.335660350259749407e+01 4.020622699102634812e+00 1.421285446134184838e+01
6.087599329232819267e-02 3.997386825407630084e+01 3.864480664138143062e+00 1.404397974839346830e+01
6.446981759029854486e-02 2.625999650909885119e+01 4.148625694608798042e+00 1.434149449541605570e+01
6.740435752465502584e-02 2.145558620149430240e+01 4.219604374065707653e+00 1.432084210416582337e+01
5.946656891884547630e-02 4.290085263155940254e+01 3.864288349473872231e+00 1.412680508445443550e+01
6.476131880815610975e-02 3.749288918675762261e+01 3.094021236563222033e+00 1.337580589088104155e+01
6.763401500509683140e-02 1.705969452691686783e+01 5.063408065141008052e+00 1.497153256904367069e+01
5.628953184774216495e-02 5.370619511605028151e+01 4.154948414663946821e+00 1.430934751662013760e+01
6.731399384470736214e-02 1.942065352453958482e+01 4.596283909370987963e+00 1.461570636403062373e+01
6.681522206113138518e-02 2.369568611746431941e+01 3.873932930110194128e+00 1.417468443833136149e+01
6.924305316390658160e-02 1.517001058585502449e+01 5.132989656554554081e+00 1.499424681125635139e+01
6.244913121417588336e-02 2.786582086387665669e+01 4.761075882425710226e+00 1.464944620701350608e+01
6.645481302641177701e-02 1.907639385986802338e+01 4.909703581439224251e+00 1.484174743833152021e+01
6.646870006656908914e-02 2.456011202549583317e+01 3.773222342966330523e+00 1.412169303927307062e+01
7.034862647929501778e-02 1.438853005890740988e+01 4.916172270137585620e+00 1.493128942904552225e+01
5.663774894882481897e-02 5.824747759545229542e+01 3.604656186467567025e+00 1.397753937354604936e+01
5.952726954328129566e-02 3.457784127784071160e+01 4.586928774205280668e+00 1.466674996522519514e+01
5.515098362347777700e-02 4.616792601280680231e+01 5.019928878556179974e+00 1.492755112595679812e+01
6.468842928270474024e-02 2.548415824224214532e+01 4.981461652781185911e+00 1.452075854053017778e+01
6.438034193146237316e-02 2.356136911719639926e+01 4.256273590898954851e+00 1.459936273754306590e+01
7.055660460136346790e-02 1.597254604692201596e+01 4.429606206379071764e+00 1.459958447892913824e+01
5.935120506982555222e-02 2.620644748879559671e+01 6.131945089063124854e+00 1.549431339114991779e+01
5.969732484031939346e-02 4.554855782816789400e+01 3.684093007800224306e+00 1.394990692371762542e+01
6.267941358430659249e-02 2.714538749947491425e+01 4.422490248001046176e+00 1.458983254061392643e+01
5.634462053338663845e-02 5.728007200500955776e+01 4.196788019807696557e+00 1.419757408205976823e+01
6.181775794286403780e-02 2.685310445880909569e+01 4.622536839482894955e+00 1.481627854514889897e+01
6.765153430987656813e-02 1.691334103341850081e+01 5.459710417372250824e+00 1.503146299853356815e+01
5.631409987658126531e-02 4.168924349929766038e+01 4.799712687811990008e+00 1.487543530895825405e+01
5.672761931023048709e-02 4.663391992068118697e+01 4.360832986342304984e+00 1.454171618582008385e+01
7.141379471088675490e-02 1.375261116984150966e+01 5.337043294769482138e+00 1.495447988263169137e+01
6.109110714419216381e-02 4.216579652051339622e+01 3.632061164969867750e+00 1.387901979325684820e+01
5.521125606715333173e-02 5.688660665978932229e+01 4.353158520813868115e+00 1.442982738696601075e+01
5.791900558419411926e-02 5.477270774365264572e+01 3.705724583684419926e+00 1.389367889363257724e+01
6.143146273136443347e-02 4.024342349384055950e+01 3.632484096384213768e+00 1.390434938775123896e+01
6.175941907526864838e-02 2.281836241650344732e+01 5.926829849742436984e+00 1.537024494921836393e+01
7.224594621828855923e-02 1.298364715409888070e+01 5.106890218202583931e+00 1.490662990368243257e+01
6.520009279964419924e-02 2.300413177935165976e+01 4.785108825783852105e+00 1.462512562389906456e+01
6.180980542237084902e-02 3.212441431402028513e+01 4.186985675989083333e+00 1.436970630253845727e+01
6.667554704131979648e-02 3.000451015081562289e+01 3.562036689480513552e+00 1.365132440077228537e+01
6.770969550525225700e-02 1.601094165176971984e+01 5.751259348077038425e+00 1.519723065158051156e+01
5.905496217556906180e-02 3.537952055100349469e+01 4.426811543882307909e+00 1.469105790861200944e+01
6.318693278877375585e-02 2.879534042504935343e+01 4.390336675333342598e+00 1.440446673160848512e+01
6.301666331447108860e-02 2.717809105722981755e+01 4.355715781900283190e+00 1.455706232178875226e+01
6.754985548004893703e-02 1.883001262302209255e+01 5.469532886385295001e+00 1.482320058801661489e+01
5.806344812731310118e-02 2.970003830078292140e+01 5.909575837144529942e+00 1.544020499037267591e+01
6.767326026513575954e-02 1.741284780919602326e+01 5.101878346571150580e+00 1.494458990940650622e+01
5.847605734409663109e-02 3.564811743044037229e+01 4.867385334669627639e+00 1.481442270344197532e+01
6.372074714838837917e-02 1.897213681493282422e+01 6.218155057285571274e+00 1.551433641121968776e+01
5.968060579677457456e-02 4.024076534480767720e+01 4.164778502216665679e+00 1.426355944758512528e+01
6.331369132003654421e-02 2.155218439275115117e+01 5.229316537706988122e+00 1.515956111901422254e+01
5.806339138966032376e-02 5.459317054599465280e+01 3.637155887854690128e+00 1.386803798850716873e+01
6.439471639267808911e-02 3.237796751097140202e+01 3.733733158410479813e+00 1.386923636130113380e+01
6.038280598812049288e-02 3.579019837025346362e+01 4.213462327549939879e+00 1.438174178178732099e+01
6.495071380187529553e-02 3.017081322855025860e+01 3.738810492888840820e+00 1.394251353187933162e+01
5.789898874607500578e-02 5.245677954804148868e+01 4.054405578287976653e+00 1.406239390450281590e+01
5.869635289987821386e-02 5.878547159228435959e+01 3.474513945760680844e+00 1.360928781199017656e+01
6.286538944702727005e-02 2.557247366380625664e+01 4.698085296731621341e+00 1.476944143791863873e+01
5.764778605598717270e-02 4.299524541316338855e+01 4.612302093072140785e+00 1.456371278447300632e+01
5.567528208588345962e-02 5.832680360546004295e+01 3.817522153740971369e+00 1.417826925240700042e+01
6.130179170589368509e-02 2.898412086529081577e+01 4.555944303275303753e+00 1.474370104608671816e+01
5.425932501528530488e-02 5.677897952369592360e+01 4.468563447706163316e+00 1.459757961056485165e+01
6.095611892623653549e-02 3.102685070230515052e+01 4.466624884766703829e+00 1.464040797717726683e+01
5.742009421929895885e-02 4.129350467576850292e+01 4.459432323452407587e+00 1.462106050921404155e+01
6.581816798059966778e-02 1.973113472299009175e+01 5.246814554430008215e+00 1.492730904823180182e+01
5.761592486878075459e-02 5.389822447094194757e+01 4.125466051590613858e+00 1.404256385265094664e+01
5.832252094278505411e-02 5.305148686317557605e+01 3.343858077538917950e+00 1.379485782938118277e+01
5.771710575270368182e-02 5.262303791537126330e+01 3.678549532640960074e+00 1.398287398592087172e+01
5.835088318116912059e-02 4.970719233015893934e+01 3.875103128087986626e+00 1.402498089479491838e+01
6.139953580302114078e-02 2.981479310496184709e+01 4.659044583980403331e+00 1.465343571034260073e+01
6.118220811625868505e-02 2.539060422075066725e+01 5.179710028852006154e+00 1.512446082471355524e+01
6.032686276194076935e-02 3.759619454872890998e+01 3.754549910359136877e+00 1.421200276664254325e+01
6.037296176200299819e-02 3.282467472704321665e+01 4.747316826036868775e+00 1.465786442120177746e+01
5.884753155742526026e-02 3.727840554707296405e+01 4.659087166537771552e+00 1.460575494086983284e+01
5.608283528491266046e-02 4.723586159415658869e+01 4.632081233182544722e+00 1.466961487709614786e+01
6.383039573212707929e-02 2.898238242152730848e+01 4.053114274809964890e+00 1.423964985987000098e+01
5.977368640483302076e-02 3.473578616368462235e+01 4.154625315879461489e+00 1.453495828806240553e+01
6.838874806128088235e-02 2.000986394184259964e+01 4.460984345151309149e+00 1.439567073964330923e+01
6.823369931098083319e-02 1.729319648910148288e+01 4.797836213303920516e+00 1.480951070639764922e+01
5.768837512898807030e-02 5.446240231855217928e+01 3.565594602638380017e+00 1.388117074580232035e+01
5.765996391627421086e-02 4.187584416421945122e+01 4.472623151694098631e+00 1.457437071952583807e+01
6.372236866034208802e-02 2.449770374649001070e+01 4.677637012952223117e+00 1.471232337362726561e+01
5.798789913216179093e-02 4.581066026802795932e+01 4.010058614501718743e+00 1.428024069012741037e+01
7.279655117025596311e-02 1.575568064845351834e+01 4.319168017937625947e+00 1.431599012510971924e+01
6.542496106293464730e-02 2.002558470531729995e+01 5.018702340704552789e+00 1.493165301109396026e+01
6.433553425741384002e-02 2.251823251560310624e+01 5.010177536473683801e+00 1.484227517536067609e+01
5.848953455188037748e-02 4.691939263250089454e+01 3.695954584107207452e+00 1.406141135589999713e+01
6.229422177113748404e-02 2.912321919140500626e+01 4.507473672624487726e+00 1.456532927465791971e+01
5.548356651050042471e-02 5.301053703519347948e+01 4.305422644585188863e+00 1.444276209710491443e+01
5.640595207649549275e-02 5.670450616956873091e+01 4.129063203674420812e+00 1.419507556943441351e+01
5.584650406609854845e-02 4.835295381019498961e+01 4.627997058122919505e+00 1.467525758197061236e+01
6.296885501294657850e-02 2.598949334785924137e+01 4.619759561226193689e+00 1.467145198504905146e+01
6.729077756073238714e-02 1.799803095174033274e+01 5.178071385788992842e+00 1.489858678523553337e+01
6.521596744128652090e-02 2.573355404614440900e+01 4.061585194033866308e+00 1.424595424461186965e+01
5.719931267500971001e-02 4.599303382988424005e+01 4.348808034095882569e+00 1.447448179019855097e+01
5.978516726867651176e-02 3.360298547782726786e+01 4.593040596055491420e+00 1.468207741720921256e+01
5.736892791874364378e-02 4.131128988927670065e+01 4.804977761133017111e+00 1.474478097979442026e+01
6.607160532374571627e-02 2.174437686390031388e+01 4.705329918735468908e+00 1.459490073451675585e+01
7.342654142522582472e-02 1.503292830460306106e+01 4.296546834321960162e+00 1.430909074411992421e+01
6.252767676500857463e-02 2.539254037191047786e+01 5.176089840614924498e+00 1.490566997572502217e+01
6.720411955195212950e-02 1.881243740722540991e+01 5.554526760497474847e+00 1.487940971815747204e+01
6.423435055992504639e-02 2.090013811789246390e+01 5.190668530473077524e+00 1.502094886329715706e+01
6.811341695392549023e-02 1.439002185218486218e+01 6.346245896736124159e+00 1.546048691094662786e+01
7.188127378936914891e-02 1.523478216644842576e+01 4.711527146634282737e+00 1.456487035123977769e+01
6.895793801665854594e-02 1.832129817948947093e+01 4.578989132621026137e+00 1.451281515889556317e+01
5.940633153016309370e-02 4.246445905570440971e+01 3.988111809042949041e+00 1.421286344169867988e+01
7.095872989874305037e-02 1.580608388552966481e+01 4.351536988984973320e+00 1.456127615604466108e+01
6.396609775419320743e-02 2.486738538408083343e+01 4.708865210759678455e+00 1.465089562794602429e+01
6.167579517257348876e-02 3.026873424269783541e+01 4.473882423009870379e+00 1.456188952888825128e+01
6.384317945605431921e-02 2.839855670923625652e+01 3.914412035918049426e+00 1.424750465277742251e+01
5.753120705348280239e-02 5.035119378309299520e+01 4.052416964944690392e+00 1.417678812216582962e+01
6.777368919853538065e-02 1.959447414198763937e+01 4.580747833352027065e+00 1.454869396045043040e+01
5.565486791109205966e-02 5.669598030714244175e+01 4.053202101943159441e+00 1.428752377105553251e+01
6.060541409922281381e-02 3.581590323728875802e+01 4.316311291593324384e+00 1.438646087410978147e+01
6.535393657439467208e-02 3.648278848766188531e+01 3.357219282100667002e+00 1.344493010130436872e+01
5.896047159679468352e-02 4.645932535821506093e+01 4.434708627716957174e+00 1.416430723627816946e+01
5.789217127768099547e-02 3.303393801110298966e+01 5.486246644796759497e+00 1.522699350819032738e+01
5.846232260667451330e-02 4.760923667615003296e+01 3.406652500625969804e+00 1.397833032484546223e+01
6.660063122336189190e-02 2.126201127335061258e+01 5.021734697336392550e+00 1.460672413045888796e+01
6.366859058937117399e-02 3.155201538704881514e+01 4.016572373083334924e+00 1.407305787944388342e+01
6.256279905676372100e-02 2.145739093699343414e+01 5.482310947323566275e+00 1.530704750044052176e+01
7.131677362287300315e-02 1.568566936835753722e+01 4.398961916850559817e+00 1.448679258944184234e+01
6.931664321493562209e-02 1.390561773537238466e+01 5.999905469977809602e+00 1.531642328231238182e+01
6.145329201323698753e-02 2.998519150423015489e+01 4.696232904481142612e+00 1.463995504260498848e+01
5.884238842678166798e-02 4.957270297521093738e+01 3.798769040866032842e+00 1.393826898141798942e+01
5.638875521944963776e-02 4.955791512958992939e+01 4.221523876039671386e+00 1.443226545905978497e+01
6.300611710728407089e-02 3.618865314298131608e+01 3.506067120711035656e+00 1.382976924850200717e+01
5.979130436604835480e-02 3.211419409396333435e+01 5.160379170240872782e+00 1.486681238643553904e+01
5.524358116117691897e-02 5.983300159423555442e+01 4.419266177582970911e+00 1.433479776464576716e+01
5.513214350651236134e-02 5.076957280704952069e+01 4.834956917810779409e+00 1.470718477871541197e+01
7.100381954062001677e-02 1.257219476862809771e+01 5.748173741747780952e+00 1.528619659405589104e+01
5.704046966017367604e-02 5.485297530494995755e+01 4.078457472102535952e+00 1.413627123656552165e+01
5.698746035776635493e-02 5.029922580276758737e+01 4.478062289387490402e+00 1.437434600657215000e+01
7.120362218463660575e-02 1.386976521073297874e+01 5.273298858679881462e+00 1.493150778150664770e+01
6.734851142531131374e-02 1.631064729525354551e+01 5.092653976268343818e+00 1.512980943636492093e+01
6.554941704527970925e-02 1.103542267929107012e+01 9.278946286590123549e+00 1.685856051717886928e+01
6.493994668092981093e-02 2.320591300691836167e+01 4.966439389719134567e+00 1.469190444871405887e+01
5.876875771709885732e-02 3.892158655423532565e+01 4.350675534040716386e+00 1.451999870055568032e+01
6.267788818372499460e-02 3.261337618199171118e+01 3.930935555275842486e+00 1.415936800438495169e+01
6.997672845068281244e-02 1.655685678227102287e+01 4.608322785859025217e+00 1.461494453467774157e+01
6.143769030314590734e-02 3.312313874849954942e+01 4.371184020701459616e+00 1.442983472069669659e+01
5.940536889565465467e-02 5.002634129677021235e+01 3.592331854088298915e+00 1.379006936469866496e+01
6.455659268420982366e-02 3.620427243813569618e+01 3.165411033318795475e+00 1.349132542031535209e+01
5.808548022525318599e-02 5.072236060781192180e+01 3.565831624918073928e+00 1.395133973212813494e+01
6.072159888048490883e-02 2.756366828696650373e+01 5.503816667402348095e+00 1.507179401270929198e+01
6.164411141197156940e-02 3.142483725112077053e+01 4.356384945835955591e+00 1.446001470307502856e+01
7.334206973165940946e-02 1.244152973689021380e+01 4.694327052177303727e+00 1.482020783137787667e+01
6.253300950832678395e-02 3.314676756438856131e+01 3.934887579291623361e+00 1.413992639176606048e+01
5.700938681019294269e-02 4.750156708798984795e+01 4.656823895956516246e+00 1.451433584083630990e+01
6.877226700856195474e-02 1.913371638124770513e+01 4.077975237594123392e+00 1.433306689739411510e+01
5.862651272880540360e-02 4.303899933216207785e+01 4.368159174575811043e+00 1.434545651156176582e+01
6.746651341527129531e-02 1.913758378666656057e+01 4.722857151710507573e+00 1.467687997612311257e+01
6.098282759541686499e-02 3.401221000011789641e+01 4.558174067178787148e+00 1.449758882225240875e+01
5.568396149351624580e-02 5.688256259322783137e+01 3.844461974042995500e+00 1.419048283199736993e+01
6.858001067350417979e-02 2.246968301539139645e+01 3.802655423631995379e+00 1.400483020930016309e+01
5.917365251699063106e-02 3.167131907732798979e+01 5.655404049407836808e+00 1.507980380552078969e+01
5.807004505298254959e-02 4.404264642701568988e+01 4.055800812577889936e+00 1.434049753490555013e+01
6.705971857547540771e-02 1.635383029245448938e+01 5.119434680833853335e+00 1.516948422141378927e+01
7.107813155624748136e-02 1.303697074241241083e+01 5.576775618399819834e+00 1.517616990528019727e+01
6.030067776278124486e-02 3.986620744434129904e+01 4.046731730729292487e+00 1.416365372227820352e+01
6.038628301775944562e-02 3.495449437204087673e+01 4.077285315768698126e+00 1.443004664568683104e+01
6.087302403154163516e-02 3.724910015559351706e+01 3.890722895070308773e+00 1.414744338713506799e+01
7.078346165806512214e-02 1.388817909358611935e+01 5.109836116845117182e+00 1.495999115624752385e+01
6.911532033509149020e-02 1.659172098009495855e+01 4.637672245283074091e+00 1.473556856431108031e+01
6.885489078968114185e-02 1.415005432048872080e+01 6.058325953859313273e+00 1.534974442989336296e+01
7.176293028469954427e-02 9.975060590363773017e+00 6.943414908964259169e+00 1.587443691575365534e+01
5.673500526255351867e-02 5.830818234372652142e+01 3.996753481166480437e+00 1.404343213303494231e+01
6.632671711229991274e-02 2.720190809258902576e+01 3.628131831369582727e+00 1.388265649058297591e+01
7.232643479547745669e-02 1.220052905230251739e+01 5.621041261454041482e+00 1.512382190476369459e+01
5.642740697523043747e-02 4.116624250213931191e+01 5.263531381681714194e+00 1.498601474471242589e+01
5.935333393623224568e-02 4.616061988367474100e+01 3.548292501860851988e+00 1.393203404649882415e+01
5.958378986405284128e-02 3.677206123997064680e+01 4.248494699095308746e+00 1.446596407950060836e+01
6.140172826953529256e-02 3.150102499730714811e+01 4.154349895449365171e+00 1.446397975644767442e+01
6.492721699445357098e-02 2.653302621854422938e+01 4.352785234012781501e+00 1.434320208314881029e+01
6.082243121368409444e-02 3.394310715831807101e+01 3.832587412018066075e+00 1.435692738538823932e+01
6.218102709240790060e-02 3.518752355430147816e+01 3.798596219000228480e+00 1.409291916405589795e+01
5.631305136302213604e-02 4.189352050783318759e+01 4.825965564780178241e+00 1.487885736522194158e+01
6.125418131788824827e-02 3.080662739432793629e+01 4.738724588816250360e+00 1.463969238398103379e+01
6.416953840523388630e-02 2.808521150080778028e+01 3.717573987559263937e+00 1.419014448325627420e+01
5.804723957488142766e-02 5.262677300220789789e+01 4.076795629115276043e+00 1.401876589425966024e+01
6.016427232668632163e-02 3.830504135124175491e+01 4.390670922117775099e+00 1.437685963830458746e+01
6.145329201323698753e-02 2.998519150423015489e+01 4.696232904481142612e+00 1.463995504260498848e+01
5.877224504641250652e-02 3.581442842220653944e+01 4.685071158434165994e+00 1.472776766004995253e+01
6.117600265626803313e-02 3.024365325280016847e+01 4.771309029884892361e+00 1.471427976551992778e+01
6.717228281184649263e-02 2.164307765333999711e+01 4.133238662101422989e+00 1.436182049095909008e+01
7.163428009830247190e-02 1.671073513140334654e+01 4.305206682827533271e+00 1.428135150631229067e+01
7.146504918074955692e-02 1.600098889999959084e+01 4.696687945340232595e+00 1.448468835367242846e+01
6.129569994856053777e-02 2.247794345745845490e+01 5.883206141162370173e+00 1.549357496264618206e+01
5.723865760518961898e-02 4.475963808239880848e+01 3.798939637205386965e+00 1.439909629694708748e+01
6.201938660504013878e-02 3.046925648326892855e+01 4.275394614352665101e+00 1.447207869993350471e+01
5.976095552002987782e-02 4.372622461498097834e+01 4.251053680793126510e+00 1.409535786903415477e+01
5.885665439861377524e-02 4.994904859101903583e+01 3.764048861118932443e+00 1.390894356316644043e+01
5.818330167445682349e-02 3.890090732423733755e+01 4.701739902955442751e+00 1.467027448313523585e+01
6.190472579603234493e-02 2.458838887154760044e+01 5.859352029893167391e+00 1.519291057438044845e+01
7.081829975945816424e-02 1.612018133802190789e+01 4.715947862794765300e+00 1.456075177238521334e+01
6.989234684103205753e-02 1.597281009687810638e+01 4.718112897824452645e+00 1.473011795715310157e+01
5.581829894614902948e-02 5.706176552975313854e+01 4.264516292173127887e+00 1.433394756014837412e+01
7.156998528153606098e-02 1.472079252278477135e+01 5.056904542277701253e+00 1.474972735501987131e+01
5.749020058228315744e-02 4.636845061354597419e+01 4.319802333110516201e+00 1.439933984294047242e+01
6.491416551691531200e-02 3.181872011053557969e+01 3.784470215941351690e+00 1.383590059010441564e+01
6.252115484637023324e-02 2.950726779559190049e+01 4.483745422151653059e+00 1.449714004347725016e+01
6.103194256174748061e-02 3.091405660230265440e+01 4.867401981600964156e+00 1.470806017226949436e+01
5.989829388297363694e-02 3.128740989003576800e+01 4.906006502137493008e+00 1.487090290184430152e+01
6.438878358854596695e-02 2.896449164682780619e+01 3.782469986506495019e+00 1.408294411868006613e+01
6.623856834311508957e-02 1.927752796759486742e+01 4.842918007384172441e+00 1.486327950191972036e+01
6.283855625779966037e-02 3.521383321347181550e+01 3.520382039118402417e+00 1.390695429836750208e+01
6.811796014484411410e-02 2.166529565359872933e+01 4.177083787979001706e+00 1.422006298276724756e+01
5.444515069996343215e-02 5.634895923746242374e+01 4.302025046897483662e+00 1.457471448845430473e+01
6.540082113609299586e-02 2.107370808219308955e+01 5.019427517610574263e+00 1.484225915071352020e+01
6.033664297894344997e-02 2.761251534216203396e+01 5.178117544608506151e+00 1.510541730953396566e+01
7.061576691079492207e-02 1.501355212292423680e+01 5.311609575864702393e+00 1.487649997466795249e+01
5.706603217908474274e-02 4.197888028417744977e+01 4.739954942140974126e+00 1.474457804514913661e+01
5.942003825974277731e-02 3.582560199201325446e+01 4.319769239271695760e+00 1.456221347552988554e+01
6.497493726753865440e-02 2.468554104039696995e+01 4.087256249936769059e+00 1.439873346878392191e+01
6.036090372411394289e-02 3.416507836986509972e+01 4.109233735059317993e+00 1.444955967625726245e+01
6.714908671886542224e-02 1.873155712731957934e+01 5.196535207405252876e+00 1.482568778546505328e+01
5.933699073512346128e-02 4.051161405449442299e+01 3.994132482516494775e+00 1.427323120208892959e+01
5.978205891092337049e-02 3.587820552668481611e+01 4.198221722646136911e+00 1.446659140282190315e+01
5.554968560840894964e-02 5.216791831909438315e+01 4.639869296839274959e+00 1.457659405835540944e+01
6.790181117981658465e-02 2.126606537357017146e+01 3.980712176936552993e+00 1.424763506763874865e+01
7.434765168204481023e-02 1.218085280373196966e+01 4.890392399922280475e+00 1.473519987611721938e+01
6.644294032676427431e-02 2.121688522608177507e+01 4.629088905981561197e+00 1.458914775612089620e+01
6.861597110022409074e-02 1.630359030702043555e+01 4.661750434116778585e+00 1.483542380026582386e+01
5.539682608531440455e-02 4.619486499165194004e+01 4.489272179217477898e+00 1.484177763401468653e+01
6.639664127718847286e-02 2.197983306366509382e+01 4.470502991321157360e+00 1.450404816382677353e+01
5.695404831967489784e-02 4.112094444781205027e+01 5.206893375378393252e+00 1.488477926797575535e+01
6.564911876109941202e-02 2.172604320393067567e+01 4.958797736846660698e+00 1.473228825672472908e+01
6.594738653972719022e-02 2.900768627188860549e+01 3.404544530855111883e+00 1.377481609503313997e+01
6.652106663466855752e-02 1.932572354284712546e+01 4.934389990019282912e+00 1.483579007745023759e+01
5.530372634435776202e-02 5.883150831944728054e+01 4.072876127463587181e+00 1.429319035023030260e+01
6.793543112953188967e-02 1.876534247582647197e+01 4.756202638984013298e+00 1.461968879292754941e+01
5.630025694265411440e-02 4.545891767973435549e+01 4.715521945858235142e+00 1.469725500051338685e+01
5.780026809818634981e-02 4.414990367153988871e+01 4.193329837010331573e+00 1.438370832693890478e+01
6.695371246096980256e-02 2.309363263290758184e+01 3.970130028914022446e+00 1.421274563070306307e+01
6.501342152257125195e-02 2.033279328842280620e+01 5.314528603301797105e+00 1.502710889535820016e+01
6.682630184977493559e-02 2.272572409854281972e+01 4.742541399078387343e+00 1.440844949240023531e+01
7.141379471088675490e-02 1.375261116984150966e+01 5.337043294769482138e+00 1.495447988263169137e+01
7.301589251712164996e-02 1.022874430749185493e+01 5.834107839348093627e+00 1.546496861118238009e+01
5.555334503387534401e-02 4.318474133529701930e+01 5.123017107423569527e+00 1.502586152205517322e+01
6.067955806478877306e-02 3.306653454132061398e+01 3.999818988846334022e+00 1.446849158832021764e+01
5.840760662809083709e-02 5.077488893624094146e+01 4.010474649022494731e+00 1.401350497111603488e+01
5.745764676988248526e-02 4.270863717491643996e+01 4.695056844082130532e+00 1.461928656354639067e+01
5.931916749314653653e-02 3.755624798083064775e+01 4.290989117368044781e+00 1.451744581707527004e+01
6.562040467982437064e-02 2.507163860130355459e+01 4.215586654869547090e+00 1.433079751085707976e+01
6.022958153124084724e-02 3.660953242260529095e+01 4.280360007537223233e+00 1.440454673981505351e+01
6.991263282872139939e-02 2.088395789257654656e+01 3.916636481135670422e+00 1.401504480556317311e+01
6.710080493158988857e-02 2.729124134412744596e+01 3.602433612751301695e+00 1.376648200711688297e+01
6.555942666200441360e-02 2.837053760511055600e+01 3.559457001453553371e+00 1.389455794096662444e+01
6.616146454987067993e-02 2.278730987361001326e+01 4.280446813366189929e+00 1.446089365076527677e+01
5.816995756726724143e-02 4.433833429694379902e+01 4.156057428037688517e+00 1.433641971191563158e+01
5.911014227810240662e-02 4.196642077745378430e+01 4.235972842634661006e+00 1.430800130245438417e+01
7.059731853683856584e-02 2.004101191770369184e+01 3.851554479243448181e+00 1.397758969548537067e+01
6.795299777482474712e-02 1.636208039212142751e+01 5.104099072743826682e+00 1.502963194398170010e+01
6.431963466664895879e-02 3.086308332073281235e+01 3.667595805762923433e+00 1.398339011299698065e+01
6.823354799729358655e-02 2.071125762065643272e+01 4.074107133840207062e+00 1.427684103899061974e+01
6.411822394104710332e-02 2.953281200496235570e+01 3.583206107214613745e+00 1.405007355619156684e+01
6.916297789707329113e-02 2.061830550886545410e+01 3.791410374171711339e+00 1.410396696469341826e+01
7.185751682382227057e-02 1.315228495319364654e+01 4.756911855587487636e+00 1.493413307734977735e+01
6.494462587731537895e-02 3.092973950478265976e+01 3.916659232787083500e+00 1.395576037798967661e+01
5.718360669707438920e-02 3.938184902225687267e+01 4.813327874809087525e+00 1.486397864826335358e+01
5.974642865691726784e-02 4.025861785411720462e+01 4.041783852085250928e+00 1.424459983917517114e+01
5.695581241603030198e-02 4.088815221156691138e+01 4.907092581906828066e+00 1.482964208361672220e+01
6.901962892742746769e-02 1.833397055305841050e+01 4.576857353086317026e+00 1.451505214461728421e+01
6.751315692674651758e-02 1.812494270553681375e+01 4.754462405703227645e+00 1.479036338402860729e+01
6.543854549860153580e-02 2.623097912921108943e+01 4.230068593767721374e+00 1.426719347102055657e+01
5.912331998807957706e-02 4.256020435699765869e+01 3.927007029295968454e+00 1.419722651274920899e+01
6.959503291045057716e-02 1.484103536992471994e+01 5.122079628071433355e+00 1.500321079550308312e+01
5.891627864148415994e-02 4.215965301181946501e+01 4.059135248514301075e+00 1.427854133116847279e+01
6.447995955441944427e-02 2.697208114019313285e+01 4.151695744826310985e+00 1.427905454832145971e+01
7.068799666228255119e-02 1.553718326079805223e+01 4.657319676966930722e+00 1.465803844015854018e+01
5.994076006912686660e-02 4.757076375239369526e+01 3.799962266828132318e+00 1.382837869229692629e+01
5.960496853548338109e-02 3.603366764150850088e+01 4.746898412747972529e+00 1.460499330713505906e+01
6.260740442965881392e-02 3.381864500182267363e+01 3.968487756130710142e+00 1.409459838023506606e+01
5.778615691479501576e-02 4.166334845889275584e+01 4.350452134494947387e+00 1.455114305242240924e+01
6.259521478213671275e-02 2.396289383505573767e+01 5.364506459049733778e+00 1.506157706793353235e+01
5.903348185888826483e-02 4.799456872440091360e+01 3.648159358504961425e+00 1.392694074235602208e+01
5.981347867555682901e-02 4.403263794772624351e+01 3.834488487220351516e+00 1.403031251179716143e+01
5.873377982606655529e-02 4.471871500557037393e+01 3.617164277583669207e+00 1.405939578404023749e+01
6.845821156069992197e-02 1.662917902565408923e+01 5.080008082505035105e+00 1.490754674698572657e+01
6.074718085271817863e-02 3.774561303397914713e+01 4.371168399780001934e+00 1.429593457875967566e+01
6.290067313203867583e-02 2.706935783474427382e+01 4.540062195732585515e+00 1.462800493553235270e+01
5.888281771943656290e-02 4.150355298181435870e+01 4.224526723388754235e+00 1.435694001210593740e+01
6.691141085381770159e-02 2.112388730606816267e+01 4.480064830182081792e+00 1.453578825372351702e+01
5.990618657401744485e-02 3.950387843524293174e+01 3.949613920471632511e+00 1.420708302398142386e+01
6.749630656131033746e-02 1.676911311136541727e+01 5.053989276049391854e+00 1.501695262482863313e+01
7.057118409910036194e-02 1.889607386223685381e+01 3.875574852420129446e+00 1.411432303417172207e+01
5.908105739009780061e-02 3.549654985488444225e+01 4.383175703486292818e+00 1.467166688161301202e+01
6.355890442699194121e-02 2.725918865246029554e+01 4.115045094419247818e+00 1.439968137768660661e+01
5.628303730428909496e-02 5.021379724563976055e+01 4.214902885141708744e+00 1.440519707644468994e+01
5.957618366767315071e-02 3.441904248394313015e+01 4.426962579609516446e+00 1.468058194676308048e+01
5.593009558531444186e-02 4.855181782707103366e+01 4.604613601220862051e+00 1.462271364476833746e+01
5.440279724745948620e-02 5.863353762792851853e+01 4.733232247287532779e+00 1.458120570919774472e+01
7.060327524943811606e-02 1.545895843813257819e+01 4.941397036397523479e+00 1.475278699803097027e+01
6.744301011554661163e-02 2.181862326922718154e+01 4.073094750381358153e+00 1.430743743965697590e+01
6.157960284738556167e-02 3.333452546464279465e+01 4.528389833218496641e+00 1.441764895080691034e+01
5.721915986794776088e-02 4.281610326949287071e+01 4.865700983431331395e+00 1.468816330545666560e+01
5.839265870524842222e-02 5.454461936716286630e+01 3.618391783797833661e+00 1.379246559185857635e+01
6.131314196492698709e-02 3.010577733222142527e+01 4.848455014458767920e+00 1.472225824064630473e+01
5.628953184774216495e-02 5.370619511605028151e+01 4.154948414663946821e+00 1.430934751662013760e+01
6.702752417422914999e-02 2.318981661262924021e+01 3.850341656816670621e+00 1.418955704665284756e+01
7.045783611786766987e-02 1.879114883647042333e+01 4.224390826230099982e+00 1.421494482221644517e+01
5.892520718683225134e-02 4.397357261670478579e+01 3.761208325595719160e+00 1.413714672745271628e+01
5.991844487714560741e-02 4.939681615098945144e+01 3.416406533491344266e+00 1.369023061699264687e+01
6.851460382294660700e-02 1.924073376087037701e+01 4.658491014665508523e+00 1.449770582791937024e+01
6.146215666930026494e-02 3.030402208611398862e+01 4.608021686759792068e+00 1.461991739805916168e+01
5.923066777768519475e-02 4.207746372059563811e+01 3.681054541277706260e+00 1.415242418982226269e+01
5.782014105833215012e-02 4.392062383636877598e+01 4.332019292155806944e+00 1.445059715374420861e+01
5.735512537628303931e-02 5.614203188830785507e+01 3.676586244800212899e+00 1.394220297479215454e+01
6.070682772667986005e-02 3.335854496468120090e+01 4.321350556450341607e+00 1.447991102937754881e+01
7.235140340354022370e-02 1.208715667025633245e+01 5.887022838246228851e+00 1.520226735844403088e+01
6.201562172544997087e-02 3.673119367073258701e+01 3.774927887129008841e+00 1.398295326790227833e+01
7.073604872600378068e-02 1.525979116801408253e+01 4.708272033153460434e+00 1.470362492491230455e+01
5.421449254187322986e-02 5.801421990658924699e+01 4.202144292741953002e+00 1.453739381155404864e+01
6.291285743698735167e-02 2.418547922922321547e+01 5.060723261014167029e+00 1.490417076400340157e+01
6.557215946793587547e-02 1.962065386833241476e+01 4.966561507573304723e+00 1.495025980606369309e+01
6.413327396223825194e-02 1.934079093362893076e+01 5.913752712182661853e+00 1.533032500255487740e+01
6.301630567053230492e-02 2.679785959353464619e+01 4.719410731411460169e+00 1.465768326055368220e+01
5.942044069223052088e-02 4.783690906316913782e+01 3.419101029074817166e+00 1.384602613777463986e+01
6.284020460023710675e-02 2.952936174768062116e+01 3.857450191070036727e+00 1.429780675089571140e+01
6.343529866039371301e-02 3.438038370648165909e+01 3.560262402431779272e+00 1.384803984948588429e+01
5.585982166328692933e-02 4.690003438224616161e+01 4.758037664282148249e+00 1.472734351573094003e+01
6.052938705681166348e-02 3.239836886709916541e+01 4.504475785837182222e+00 1.465289180115568790e+01
6.705887182629056975e-02 2.106825704544081646e+01 4.413965409726092304e+00 1.447764187692640014e+01
6.229292099315629494e-02 2.955886568552646665e+01 4.443819933799852961e+00 1.451067428328113706e+01
5.980396020810573726e-02 4.046616467396933103e+01 4.364988564887479328e+00 1.427324493347583001e+01
5.727653160896812451e-02 4.811086782634330916e+01 4.038147644880313081e+00 1.430544795685410975e+01
7.187255490123416191e-02 1.841463465269021071e+01 3.935040443138834831e+00 1.401922713295706835e+01
6.945095265183785782e-02 2.392215707769536337e+01 3.536948857655600520e+00 1.371537169039610049e+01
6.764003148060769577e-02 1.929441263058080125e+01 4.506596023467462686e+00 1.460865659808422201e+01
5.575817846000823141e-02 5.823113973811268096e+01 4.278013099019023713e+00 1.426263073903887957e+01
6.303160672017149579e-02 2.860327856740043728e+01 4.411305924398308598e+00 1.442337511540604389e+01
6.899673569187400601e-02 1.737317683273745672e+01 5.129847705719086548e+00 1.473202882382711998e+01
6.277942874416360397e-02 3.087744671557040022e+01 4.422550401847271218e+00 1.436506297691254908e+01
5.892389296385010244e-02 5.040834359972196665e+01 3.792889269290098841e+00 1.388464575195835948e+01
6.546945660979502923e-02 3.118966653617943763e+01 3.294701974433509761e+00 1.365731920493725404e+01
7.060679062796100525e-02 1.533229905555055694e+01 4.507317841594636221e+00 1.466288471720036668e+01
6.785012590049387116e-02 2.008098869130512654e+01 4.485558373720635927e+00 1.449074265361429958e+01
6.837131461045761749e-02 1.867766711345246122e+01 4.466437365430180328e+00 1.455229686352578611e+01
6.074414108508083276e-02 2.773163191552981033e+01 4.985648401586998624e+00 1.499309168597749142e+01
6.371665447563706897e-02 3.184122909083253816e+01 3.736650056029501510e+00 1.401728135593638847e+01
6.121177913727528924e-02 3.288762953951667356e+01 4.105813718448128036e+00 1.441377704421291206e+01
7.111530057776045688e-02 9.948454970077213133e+00 7.277483628533861548e+00 1.601748721036170409e+01
7.061479931393614684e-02 1.977933940534986945e+01 3.901276483771159320e+00 1.401720361298946571e+01
7.026788689013663269e-02 1.649868011993504169e+01 4.708609534649536243e+00 1.459268878203961606e+01
6.830015214223555953e-02 1.988331777656303601e+01 4.321745180397654984e+00 1.440665319529840360e+01
5.611392530346707985e-02 4.726859274206432815e+01 4.627956935311168252e+00 1.465016924809764554e+01
5.997571435487235314e-02 3.664755560465554396e+01 4.144618616277118583e+00 1.442760979846591596e+01
5.809978510009639746e-02 4.384700529725041918e+01 3.853467726801270032e+00 1.431093608489825364e+01
6.710455518039000478e-02 1.753550164816978807e+01 4.567361651618492502e+00 1.486177469117453676e+01
6.677583281323233588e-02 1.903371078214711432e+01 4.833952312235995308e+00 1.479330747840137050e+01
6.030100820324296729e-02 3.700273393913253983e+01 4.362063424853139360e+00 1.437226219618632150e+01
6.332354040050418298e-02 2.416223722322958878e+01 5.287287787406077300e+00 1.489953819577779370e+01
6.491480467726075398e-02 2.594716357667214623e+01 4.246547406042147088e+00 1.434081287760870183e+01
7.206165739465245079e-02 1.107147550101421096e+01 6.414720950167067670e+00 1.550381056173497640e+01
6.350068920355000923e-02 2.197367135387444748e+01 4.545044799883625863e+00 1.496933234133538271e+01
6.003018839914882332e-02 4.578179832520187631e+01 3.666867182204110787e+00 1.388985811810889182e+01
7.306704219363595321e-02 1.284698383495937257e+01 5.068608194866627059e+00 1.483628348931634733e+01
5.641717642702528263e-02 5.471556019914109470e+01 3.923283475445868973e+00 1.421919919698645884e+01
6.332559316199742883e-02 2.769626904522648303e+01 3.782491447675790930e+00 1.432757164752404222e+01
6.250659161426866395e-02 3.324892877289049409e+01 4.184165654213633623e+00 1.418307909353601204e+01
6.379415283419340166e-02 3.181532950096057277e+01 3.981285160300524595e+00 1.404514413814404428e+01
5.532756474691739174e-02 4.815408512486914816e+01 4.724551052021304542e+00 1.473832901473188528e+01
6.816374462254341793e-02 1.844501319996512478e+01 4.466107325308350973e+00 1.462691697100912513e+01
5.521977657683127538e-02 5.991140709282739607e+01 4.423984042038462405e+00 1.433713989895021612e+01
6.464629130185477190e-02 2.600491102583159275e+01 4.218373166297209487e+00 1.438236082416767125e+01
5.965423385127033989e-02 3.397838622190973012e+01 5.056026057046263844e+00 1.479577025804365853e+01
6.878257670251673728e-02 1.828283124457148290e+01 4.612567538683161494e+00 1.455981330146539143e+01
6.560431092576851642e-02 1.945967352315438958e+01 5.334468391462340975e+00 1.501926333467483410e+01
5.421103274325973775e-02 4.430055420658491983e+01 5.262970499917349443e+00 1.524076215589485628e+01
6.574983144231451304e-02 2.081227925335691253e+01 4.655770336217945449e+00 1.474449392924470281e+01
6.120228021557373027e-02 3.589327173466057985e+01 3.761267449038379063e+00 1.416384261369849895e+01
5.563487498302967238e-02 4.697589543741605667e+01 4.726689846003985451e+00 1.478626385857326397e+01
5.500920407760839792e-02 4.027290412671707287e+01 5.032458628286656577e+00 1.526260046492943090e+01
5.910873110787910611e-02 4.267094006702314601e+01 3.784511530071638319e+00 1.417474660229462380e+01
6.459483926275559618e-02 2.167835124697366211e+01 5.097300442179785840e+00 1.493444326891687979e+01
6.077212749466165409e-02 3.157449272541804675e+01 5.036938291684700530e+00 1.471507579489098028e+01
6.340852294714113824e-02 3.632241886988590096e+01 3.646095615402683343e+00 1.381610234815001448e+01
7.223362923545899317e-02 1.355168520459805492e+01 5.121782205768789176e+00 1.482531328963343142e+01
5.873626347218838251e-02 3.667743746224047641e+01 5.143352439295403755e+00 1.479154964608055245e+01
5.525647576636026626e-02 5.971131350804655824e+01 4.385345926779120163e+00 1.432741024923387130e+01
5.983132143651082036e-02 3.749134140396220971e+01 4.109833939945998438e+00 1.436418084481161195e+01
5.743083565090068010e-02 4.477699390877764785e+01 4.523862894712755711e+00 1.452584615078102281e+01
5.525129095873883289e-02 5.864990584112513261e+01 4.191624779952271673e+00 1.433348960225793611e+01
5.860571009139569493e-02 4.433272187521420449e+01 4.064825241481362816e+00 1.422774048196526131e+01
5.663774894882481897e-02 5.824747759545229542e+01 3.604656186467567025e+00 1.397753937354604936e+01
6.121743027087180739e-02 3.383202982025041905e+01 4.594251062569673749e+00 1.448060149137217323e+01
7.172433193051369615e-02 1.269518876636635341e+01 5.279192081121827584e+00 1.507664513481067026e+01
5.642760518085530169e-02 5.752262860921911169e+01 3.405675518109060995e+00 1.397334703689980628e+01
5.895805197066707887e-02 3.756853093776990704e+01 4.478378897463208830e+00 1.458286277292641131e+01
6.027424082072827677e-02 3.160220409264838537e+01 4.484916308713144062e+00 1.470692275261346538e+01
5.702352162360051213e-02 4.816486364428202194e+01 4.426473610003456294e+00 1.444057159600561668e+01
6.591715427893736490e-02 2.005617682369681276e+01 4.926016279876722415e+00 1.484676673195765062e+01
5.920404274170192049e-02 3.339586795213975279e+01 4.877690560958924060e+00 1.483316710403383887e+01
6.756679686222560877e-02 1.811976998616190571e+01 4.945716790125974427e+00 1.480288850680475932e+01
5.652353542125895108e-02 4.428163139085916100e+01 4.933176650733043900e+00 1.475140396088580452e+01
5.550665463744070688e-02 5.732472737565705501e+01 4.192312452895045283e+00 1.433901837897252030e+01
5.977151286411831049e-02 3.779995300037639794e+01 4.468681722555347235e+00 1.445199513524749158e+01
6.985904906914021384e-02 1.766409732621751871e+01 4.910213506635161096e+00 1.451029266288082376e+01
6.154160027088056290e-02 2.640592680016889560e+01 5.093819347853473012e+00 1.495923734627649893e+01
6.818249742785252587e-02 1.552280354343647950e+01 5.785429065657346825e+00 1.518673266683378031e+01
5.767348309555533903e-02 5.061646432679676622e+01 3.913886430693143126e+00 1.411179310758546457e+01
6.267510051750198319e-02 2.931959201674440862e+01 4.340101080557278834e+00 1.447617430764254287e+01
5.692597501253588571e-02 5.014608153740191909e+01 3.868789844301387504e+00 1.424010327858534453e+01
6.239482075490746654e-02 3.354738805874889351e+01 3.758626552390929021e+00 1.410667316183088538e+01
6.364600999364533607e-02 2.584498632348524438e+01 4.659342864896467873e+00 1.462892046871923490e+01
6.608420173764163741e-02 2.463357075702115750e+01 4.177152454075238275e+00 1.423830897091971437e+01
7.100381954062001677e-02 1.257219476862809771e+01 5.748173741747780952e+00 1.528619659405589104e+01
7.117465961515294370e-02 1.103993348981925848e+01 6.383916826107594034e+00 1.567428405039336781e+01
5.911784680741644787e-02 4.475275996566094250e+01 3.974588901638467675e+00 1.412027655686305394e+01
5.561748346701008566e-02 5.869513828695878033e+01 3.968141371315891952e+00 1.420839541127959471e+01
5.575746401729901602e-02 5.805010533164021069e+01 4.061611548218465373e+00 1.420776534581093209e+01
5.576664915144798063e-02 5.061904860504678538e+01 4.109986581901199365e+00 1.448472567899888830e+01
5.957218451315622609e-02 3.812226874377527963e+01 4.141197875874256695e+00 1.438910003778075719e+01
5.896209178415804525e-02 4.261555267331292640e+01 4.204980521942209393e+00 1.427979946851694848e+01
5.920911769766140642e-02 3.557747209371581931e+01 4.898124316043451998e+00 1.475736821195915560e+01
6.590832436102360414e-02 1.967187612434406674e+01 5.284663048556179632e+00 1.492279976211915127e+01
6.270614528512792607e-02 2.953116674611961656e+01 4.339528025694680657e+00 1.441472272658731946e+01
5.840099965741715055e-02 3.790494497778398397e+01 4.636926588466428356e+00 1.472394117568702043e+01
6.204912685310715048e-02 3.395783316406924257e+01 3.818500163315450280e+00 1.412446293419646537e+01
5.781259323307191833e-02 4.176712644289153786e+01 4.620908011426986484e+00 1.458737405023116374e+01
6.746651341527129531e-02 1.913758378666656057e+01 4.722857151710507573e+00 1.467687997612311257e+01
5.722418854417375689e-02 4.327580864306106889e+01 4.744515249229468878e+00 1.465311546085886718e+01
6.476287828596935525e-02 1.739057118824853632e+01 5.824734295736004874e+00 1.548592559347443220e+01
5.935336016000501702e-02 3.253650279193632144e+01 4.746116082770941880e+00 1.486170894670065934e+01
6.044618347885360315e-02 2.787978851860775720e+01 4.843253861936480220e+00 1.501450710070665195e+01
6.653579338023336842e-02 1.775493466072163784e+01 5.339170419609154727e+00 1.503444406422288537e+01
6.091941106921001936e-02 3.291532042571294170e+01 4.531113604725955923e+00 1.452991784493536009e+01
6.591417779979254210e-02 2.500157837731232036e+01 3.888100127909603909e+00 1.420050302255344299e+01
5.767751340488255773e-02 3.631901270690742223e+01 4.931698779950056455e+00 1.496566925034246864e+01
5.855156151269703263e-02 3.462760955108948480e+01 5.195322371617587365e+00 1.492896402317344950e+01
6.397935896326084615e-02 2.465437748505313209e+01 4.363125556319274345e+00 1.460403417478139509e+01
6.796483388513288593e-02 2.038419545940164213e+01 4.146899437251175158e+00 1.437550965731029962e+01
6.729824689749672184e-02 1.797661772827663640e+01 5.616891356953341408e+00 1.493751470688506977e+01
5.649354362438890192e-02 5.767532381535364294e+01 4.197846602593181764e+00 1.417517899410347404e+01
5.839118778464984227e-02 5.267915167019624079e+01 3.870336883467805578e+00 1.394949902925290353e+01
5.512733241933484574e-02 5.778214079866313568e+01 4.355144777327293326e+00 1.438005587323232071e+01
6.593157073543902402e-02 2.130509614289296039e+01 4.850634728806129559e+00 1.470782074750896662e+01
6.086792939772324440e-02 3.123864415533538619e+01 4.701382434858979664e+00 1.469808816927501738e+01
6.959047349477553990e-02 1.290024694546336193e+01 6.167557142502931633e+00 1.548944698224820904e+01
6.033546905869820870e-02 3.965644389447633955e+01 3.784105132802531912e+00 1.412985412666647456e+01
6.466409557696942145e-02 2.477381321194104657e+01 4.463201748880967656e+00 1.453225048948416287e+01
5.974665783358895643e-02 3.465827962807150442e+01 5.078353621795296036e+00 1.473038338550174409e+01
6.030067776278124486e-02 3.986620744434129904e+01 4.046731730729292487e+00 1.416365372227820352e+01
6.691833116619619326e-02 1.740153434404883370e+01 5.109994363887804703e+00 1.505241530823282581e+01
7.117154932140640211e-02 1.542215956652441733e+01 4.531850332864799213e+00 1.458566360713319909e+01
6.774545391030628583e-02 1.741002058900381044e+01 5.397042031510220994e+00 1.494347561393057155e+01
6.744301011554661163e-02 2.181862326922718154e+01 4.073094750381358153e+00 1.430743743965697590e+01
7.394261759243327126e-02 1.364399933100843043e+01 4.705787839853914356e+00 1.450979545111119506e+01
5.615436889359567973e-02 4.705663042402332508e+01 4.594274736294948980e+00 1.464377564416438382e+01
6.581303302984661818e-02 2.592895161668278803e+01 4.071498762032740082e+00 1.416428342449703237e+01
7.272167503535792443e-02 1.396070565348865955e+01 5.272108770598917360e+00 1.473855868804896829e+01
7.017278848989205731e-02 1.645823248330660249e+01 4.545833886544150104e+00 1.457788243950359153e+01
6.486118012141786626e-02 2.699162472736627549e+01 4.100891862728325954e+00 1.422623243137691418e+01
5.786474777334447289e-02 4.157612523168910457e+01 4.646945896808440502e+00 1.460774699562262491e+01
5.570464794115466411e-02 5.267315321156070951e+01 4.043391143091027651e+00 1.441723444883913530e+01
6.625664724430323227e-02 1.882942356561026642e+01 5.411703009470349990e+00 1.498170025336621158e+01
7.481989363358231004e-02 1.262289960023554336e+01 4.349170657139352691e+00 1.451889692595284664e+01
5.824913468864988120e-02 2.977545573685702607e+01 6.174075984558392349e+00 1.543023552339801086e+01
5.417759500152531660e-02 5.402409185908709333e+01 4.706902604347622088e+00 1.475549523591508638e+01
6.864363085240610118e-02 1.913068252927836710e+01 4.600444509913264923e+00 1.450613999601458204e+01
5.554968560840894964e-02 5.216791831909438315e+01 4.639869296839274959e+00 1.457659405835540944e+01
6.142668387668961255e-02 2.976768197864160470e+01 4.821534277687755221e+00 1.470822723316899250e+01
6.037805483741574830e-02 3.548038706038845902e+01 3.880567260773107652e+00 1.433030766662880673e+01
6.073448136536434283e-02 3.242448851451877800e+01 4.570046131104532172e+00 1.459227477860695821e+01
6.731408271773084429e-02 1.884539407642166964e+01 4.426156264330734835e+00 1.468358823112236067e+01
6.578922286037025557e-02 2.029490823992259863e+01 5.057953980603080879e+00 1.484323889015655062e+01
6.978649724369827279e-02 2.114581412826925799e+01 3.689552545754776425e+00 1.391331201173453458e+01
5.418469354552158529e-02 5.923549670109211718e+01 4.217812213090088136e+00 1.449935411323443191e+01
6.343030785586702136e-02 3.113686245460385749e+01 4.095777578995750901e+00 1.415964241956891456e+01
6.134356804495471466e-02 3.471962507999378289e+01 4.377124765548396468e+00 1.433814016702098115e+01
7.225704019141554468e-02 1.864813421445757768e+01 3.784231621786149802e+00 1.387877313971973869e+01
6.554218325997518413e-02 2.503660974820392227e+01 4.176136392796249375e+00 1.429800942947721154e+01
6.208535018331470812e-02 3.067588827607259105e+01 4.424174603191661781e+00 1.446091561887745769e+01
6.793736553156277946e-02 1.634608506678828377e+01 5.300206013627167145e+00 1.507016109753860711e+01
6.560526906726207863e-02 1.849625391782651462e+01 5.664750458474334671e+00 1.518314933332743877e+01
6.227679981134720544e-02 3.521422721640770703e+01 3.790952865069714406e+00 1.403949492686841616e+01
7.096588437092868351e-02 1.012063246718285470e+01 7.258321776444693896e+00 1.600967444111962124e+01
6.286538944702727005e-02 2.557247366380625664e+01 4.698085296731621341e+00 1.476944143791863873e+01
5.901862151399107220e-02 4.660333586965013808e+01 3.692756540560418799e+00 1.400275040541365712e+01
6.489011079160957041e-02 2.111642729422599984e+01 5.132152587161697532e+00 1.492015016669343908e+01
6.575196450207972110e-02 2.715764491188204488e+01 3.773657334043544420e+00 1.401785271582615700e+01
6.970915382793464732e-02 1.867912984313747415e+01 4.377649788001865439e+00 1.434732500174725622e+01
7.408954423885832918e-02 1.131910586962043297e+01 5.235073140884417775e+00 1.503105763037316578e+01
6.024531220107164076e-02 3.610038880043459386e+01 3.894842827025112086e+00 1.433057004373751120e+01
6.438656411451974815e-02 2.680947837495176245e+01 4.574770367624331868e+00 1.443053453306144007e+01
5.733420515570882697e-02 4.410078343284713753e+01 4.268321778310995462e+00 1.447635330273297960e+01
6.924000292833580594e-02 1.781019581018578890e+01 4.529490901005491565e+00 1.454201152699564226e+01
6.222754109943835765e-02 3.408667806506109343e+01 4.206624183381622473e+00 1.419096782833253378e+01
6.031722544242569539e-02 4.346974068559897830e+01 3.372312201700421230e+00 1.384034891857683469e+01
6.114555019321553375e-02 3.274498082589195036e+01 4.083619034532492087e+00 1.443311761422141437e+01
5.953914725475544650e-02 3.454960804122094231e+01 4.596670583915800634e+00 1.468947607709656822e+01
5.866046269268358759e-02 4.267069875179475957e+01 4.205934503497775090e+00 1.434078211708935058e+01
6.260745549499714679e-02 3.616769908854700333e+01 3.617398661320800013e+00 1.390944144990266906e+01
6.718724708700134218e-02 2.026254057460057822e+01 4.576441774131131623e+00 1.457715515453080712e+01
6.079771899418219550e-02 4.150181308764708632e+01 3.867789063117976323e+00 1.401258307197607245e+01
5.368898154070894657e-02 5.651688601780237065e+01 4.724449709970319766e+00 1.478500400671243398e+01
6.568334081622799470e-02 1.946319133671619284e+01 5.119706948513940148e+00 1.495283008682070580e+01
6.845748313754199121e-02 1.842621083916893809e+01 4.480575292823393951e+00 1.456258153140306000e+01
6.751812628069278621e-02 1.604649390501776196e+01 5.373531726786071161e+00 1.516855797769362724e+01
6.045403996361713161e-02 2.919428380514463939e+01 4.587312823471735967e+00 1.485073318995937619e+01
7.143791406061479610e-02 1.065851115599297039e+01 6.704605047435832077e+00 1.575773734722769426e+01
7.130771192705866179e-02 1.110894573520838868e+01 6.501256655756743719e+00 1.563963454097460293e+01
5.664440609571497198e-02 5.043449181568281148e+01 3.621660402671412538e+00 1.420761496830117210e+01
6.485460758295322203e-02 2.977682231121094247e+01 3.913517088690553258e+00 1.401024254480260467e+01
5.777397667615932764e-02 4.468064959679037429e+01 4.120006459906887741e+00 1.442937264158292265e+01
6.742133919034298817e-02 1.948280341029057894e+01 4.510498297897497011e+00 1.461422038435955706e+01
6.378579115411933675e-02 2.480576574970112702e+01 4.370566582316667947e+00 1.462443466560971572e+01
6.766374286053997156e-02 1.989327697769634895e+01 4.589361896131652685e+00 1.453620715583481093e+01
5.693666131870830927e-02 5.100213486764024395e+01 3.749635752636401254e+00 1.420988545159022109e+01
6.355172863765393143e-02 2.558161567885089127e+01 4.219063625914250437e+00 1.455850280022655596e+01
6.222763288003690940e-02 2.929692228310551272e+01 4.244441912279516060e+00 1.449376476815929138e+01
5.622088964186418292e-02 5.527434139312676820e+01 4.041035349235521323e+00 1.423033136052622005e+01
6.514289457801702987e-02 1.540029473533243731e+01 5.879184877431190337e+00 1.573421218775368224e+01
5.705273338667445071e-02 3.785518219284854524e+01 5.313595384434322000e+00 1.505137488759813102e+01
6.150041139680880592e-02 3.994456604664788557e+01 3.964389922240887376e+00 1.395375993791711444e+01
6.631247099105214149e-02 2.552045783372030741e+01 3.966599469957368562e+00 1.411178671472953816e+01
6.192404346702889278e-02 3.055198195049369758e+01 4.527572628784006348e+00 1.454629512915487055e+01
5.835231177388598006e-02 5.311771142205869722e+01 3.484145812999895675e+00 1.383727371088913394e+01
6.213776306237293184e-02 2.529497896323893258e+01 5.503210445486415026e+00 1.505023285412606704e+01
7.549907515069495534e-02 1.193918448554340372e+01 4.387084442606496104e+00 1.454682337439059836e+01
5.823539053230480239e-02 5.240539105292695865e+01 3.472826468775376263e+00 1.386024830764858962e+01
7.113871097457785675e-02 1.340872189898430555e+01 5.260986550792063454e+00 1.504024128165175078e+01
7.008534469469618333e-02 1.671974083844828485e+01 4.308621623823322366e+00 1.451291532000261597e+01
6.468208583406723222e-02 2.252082547879392038e+01 5.087005884323265725e+00 1.482147358513712021e+01
6.017726583528890810e-02 3.134040364763667696e+01 4.615692855577217202e+00 1.476854658825616617e+01
5.707481323311264232e-02 5.213325646234243749e+01 3.985960421428988099e+00 1.417687300325990130e+01
6.851295794884790236e-02 1.986615143883331314e+01 4.345656010163173377e+00 1.434638302877591443e+01
6.142668387668961255e-02 2.976768197864160470e+01 4.821534277687755221e+00 1.470822723316899250e+01
5.963419338978298567e-02 3.871065998010033127e+01 4.181292749146036769e+00 1.438264804645690020e+01
5.990576698854265664e-02 3.929560019173094787e+01 4.106648332609673879e+00 1.425772275405115685e+01
5.474500650636430349e-02 5.878750274099989781e+01 4.222636195218274047e+00 1.439400484653203982e+01
6.062794017956175952e-02 3.685427502801798738e+01 4.301963035358306264e+00 1.433218398456831899e+01
5.461668552810498151e-02 5.493681633792137120e+01 4.881482471317555749e+00 1.467882482489175722e+01
6.796326783081547973e-02 1.959564518990519844e+01 4.485013177105900084e+00 1.450089706301092107e+01
5.980396020810573726e-02 4.046616467396933103e+01 4.364988564887479328e+00 1.427324493347583001e+01
6.476131880815610975e-02 3.749288918675762261e+01 3.094021236563222033e+00 1.337580589088104155e+01
5.849945158855080624e-02 4.301939629137905285e+01 4.149327315819546058e+00 1.434533141353124464e+01
5.866221343505689800e-02 5.221397322397693586e+01 3.502556465480837655e+00 1.382281431695684937e+01
6.123540989088672309e-02 3.672472335281690903e+01 3.835004975285629225e+00 1.413527160991086618e+01
5.758360123211339610e-02 5.898172204715608302e+01 3.786758493996063457e+00 1.385709304067174585e+01
6.306067713819947518e-02 2.520555711724649939e+01 5.063240758770748862e+00 1.483607361423783999e+01
6.348785344548618648e-02 2.602423609071548327e+01 4.953425092997662205e+00 1.467276268970047504e+01
5.433270812010652928e-02 5.662892170782887291e+01 4.479472206745458429e+00 1.458814319843311580e+01
5.672662043920513597e-02 4.504823656753467276e+01 4.287918121362658042e+00 1.460924220303432541e+01
5.988361888508175052e-02 5.024921205757242859e+01 3.366288937951481763e+00 1.362863359007514141e+01
5.868589224634138818e-02 5.517347473103279754e+01 3.289140830496602330e+00 1.367303461399230002e+01
5.929616224366467819e-02 3.492154382229000475e+01 4.692754059257370436e+00 1.472526832371702810e+01
5.901898822366258984e-02 5.126319182740721203e+01 3.566228181058051838e+00 1.378167226351921215e+01
5.663840289084516588e-02 5.767817531368294226e+01 4.151619044308413109e+00 1.413780692979608489e+01
5.530766257986735601e-02 4.950317440405058989e+01 4.533990048571673093e+00 1.470027047508019891e+01
6.705707703077452841e-02 1.718200171059038439e+01 5.111349519718156209e+00 1.504842866918889044e+01
6.433999236006374134e-02 2.493157092918653106e+01 4.392835455495870178e+00 1.452553858582899515e+01
6.011356305146849793e-02 4.062889315618353692e+01 3.973701117365219915e+00 1.414030030100501634e+01
5.874762252612441421e-02 4.217733879107893813e+01 4.206132793684295379e+00 1.433306260852764247e+01
6.205053208844232837e-02 3.655454605339315322e+01 3.571274624184403557e+00 1.394224160600974827e+01
6.035792451056854607e-02 3.402202184667272178e+01 4.313557560892283149e+00 1.453917329034370098e+01
5.770669945030771492e-02 3.573555437829448778e+01 5.262217717895740776e+00 1.502517191436763078e+01
6.237444813625800388e-02 3.766739302035445291e+01 3.476238771612450762e+00 1.383521177704815486e+01
6.646053278913043039e-02 2.646037291305641048e+01 3.588437474661708926e+00 1.394590999126603137e+01
5.588450652003618818e-02 4.485557284013356139e+01 5.295303650036163212e+00 1.489579160389432744e+01
6.780013716378692490e-02 2.362279416289977263e+01 3.765237957507432398e+00 1.400071845377595636e+01
5.802052737712098951e-02 5.137507439916667806e+01 4.183755149556732889e+00 1.410070070038828938e+01
6.573161204689632886e-02 2.908407739690123606e+01 3.663960986609907433e+00 1.387612157002563151e+01
5.610582883015669681e-02 4.526033707437896680e+01 4.522638999737325527e+00 1.470058850479088619e+01
6.003944112265583583e-02 4.356342596706828374e+01 3.961777059262872491e+00 1.404844939743492915e+01
5.738668741778511773e-02 4.153199730878571927e+01 4.848193477665369677e+00 1.474283143005621532e+01
6.494211797561900978e-02 1.812899652888921409e+01 6.051081976486708314e+00 1.537508744652321724e+01
6.507761249184092212e-02 2.549263814122078387e+01 4.202958056951324295e+00 1.433808618717808692e+01
6.880717112330819729e-02 2.141287722634885426e+01 3.774029048275297615e+00 1.408088669674212490e+01
6.747757710128930719e-02 2.065348879862692399e+01 4.156681790999439130e+00 1.441306931389942214e+01
5.789809641278489960e-02 3.926623558320258667e+01 4.725150029299935994e+00 1.471632663944030917e+01
7.218365934213780144e-02 1.556935467135422968e+01 4.594531040842935177e+00 1.445180363131617440e+01
6.803391250462388629e-02 1.743095799235214116e+01 4.382786197799211081e+00 1.470973279540955936e+01
5.895945143447952480e-02 3.751516563173578334e+01 4.525352563137767348e+00 1.461691870048418451e+01
5.657207588759674555e-02 5.626866750661669414e+01 4.070614515336444583e+00 1.415894197151270184e+01
6.676526236460411656e-02 1.936580759520299111e+01 5.080393908219486221e+00 1.485375422534320045e+01
6.760706874122619781e-02 2.061126540445434685e+01 4.448947025832462820e+00 1.447266235865430062e+01
5.960657987352770137e-02 3.886780298315662918e+01 4.393490338413325702e+00 1.437106710042681001e+01
5.779603124885175636e-02 4.670209888869628401e+01 4.449674971661597311e+00 1.434638903821065981e+01
6.367662208932488299e-02 3.481128615213481226e+01 3.547448234823590951e+00 1.382223439192651604e+01
7.079299032733697705e-02 9.919847276686523330e+00 7.462590654422337266e+00 1.610262409065109424e+01
6.132742912717075584e-02 3.300297367366351153e+01 4.281796259555499695e+00 1.442676989348960781e+01
6.275174690743025308e-02 2.628536472235720467e+01 4.491748733992553255e+00 1.468362303945571412e+01
6.167906580501396341e-02 2.636637898859336815e+01 5.020076784473987530e+00 1.494819155182563719e+01
5.710467452768992758e-02 4.332632230982069643e+01 4.592243771286335985e+00 1.466850310305913574e+01
6.407223032058988188e-02 3.029089606895588105e+01 3.911212649889572290e+00 1.408837938719308625e+01
5.628303730428909496e-02 5.021379724563976055e+01 4.214902885141708744e+00 1.440519707644468994e+01
7.373466964263641898e-02 1.286504006865026994e+01 4.860094665245340728e+00 1.470490152198816958e+01
6.818155979809266409e-02 3.156725747100294299e+01 3.052132100709374907e+00 1.321370715722544986e+01
6.130821357531694715e-02 3.669605016286422483e+01 3.955270117664250851e+00 1.418095401250850962e+01
5.767283499531240809e-02 4.947185431082885998e+01 3.903398531380924297e+00 1.414153870150325965e+01
6.953369181302444801e-02 1.729760168648992646e+01 4.580178077983043217e+00 1.457925694348283230e+01
5.672282173273981293e-02 5.485995226428243399e+01 4.093733481323550194e+00 1.420167508746040319e+01
5.997620726858322177e-02 4.713323188305010092e+01 3.708581362155836114e+00 1.382310867906490159e+01
6.395781973074456117e-02 3.656784302133254982e+01 3.666461465324504232e+00 1.368626677415079662e+01
5.954731159211411329e-02 3.887817399034926069e+01 4.535796780102392844e+00 1.442692781827789972e+01
6.264518183425092646e-02 2.377511463472697884e+01 4.969883242981675942e+00 1.503167706232244072e+01
5.910066842289170980e-02 3.779065322393705628e+01 4.721413798961165753e+00 1.458430301202731982e+01
6.950532862757562158e-02 1.781583923742948983e+01 4.610381099107915048e+00 1.451448471271681662e+01
5.536036062734286251e-02 5.781961996865866382e+01 4.096950812131812114e+00 1.435708705856766265e+01
6.033546905869820870e-02 3.965644389447633955e+01 3.784105132802531912e+00 1.412985412666647456e+01
5.502197620491738189e-02 5.974575571258368001e+01 4.194290088168973973e+00 1.433731364562149224e+01
6.739828043209852848e-02 2.235749717951453874e+01 4.086179743536432873e+00 1.425873838245149727e+01
5.838953656419138688e-02 3.882056290186097414e+01 4.454397236792704717e+00 1.459148488898235208e+01
6.567909405503372100e-02 2.150625867494989762e+01 5.096319367400333533e+00 1.476204288154121791e+01
5.853782753235713815e-02 4.257817573289597135e+01 4.013666489996286835e+00 1.429486140176280884e+01
6.501010581836594304e-02 2.306425528027864402e+01 4.212134212943595024e+00 1.453801609037336817e+01
6.355660268878457475e-02 2.910369345864323520e+01 3.916920600266291963e+00 1.423189028112558674e+01
5.478970350644934983e-02 5.107962186981905717e+01 4.868042628720672838e+00 1.475706481051260965e+01
5.820187614198976678e-02 4.658805179815175279e+01 3.793689276941164756e+00 1.414344294896342724e+01
5.936460458454876493e-02 4.013397510999019602e+01 4.108032424651939074e+00 1.430213565854838187e+01
7.073183133512288279e-02 1.423890664197899625e+01 4.761822181331576864e+00 1.487995349496605790e+01
5.473953216897429336e-02 4.785811589075427719e+01 4.628257095130537735e+00 1.488324241331706332e+01
6.623271307248680684e-02 2.477476589628500037e+01 3.946287388550971720e+00 1.419688290778062090e+01
6.457053650572097681e-02 2.682108081988281967e+01 3.819801588052027519e+00 1.422722248607216322e+01
5.702575299827607885e-02 4.940891901665705177e+01 3.824076443372567358e+00 1.423570473609999532e+01
5.995944578592425633e-02 3.901247218596971322e+01 4.110526858831122787e+00 1.429040277013660365e+01
7.190821763537327826e-02 1.155347883749363724e+01 6.170512203403236029e+00 1.542413392868722433e+01
5.690738941420035724e-02 4.572171336435550160e+01 3.767862315326086620e+00 1.437607249159105116e+01
5.402661679551111484e-02 5.265495876510171058e+01 4.870416437004298160e+00 1.487797853187969288e+01
6.598235302939375879e-02 2.852654822439558657e+01 3.411108669220487055e+00 1.380585677718257465e+01
5.771233254413824648e-02 4.593254722462029349e+01 4.387358569969019406e+00 1.437187660890784180e+01
6.078876875911591593e-02 2.911065444597887364e+01 4.753282848322225362e+00 1.482373604044090598e+01
6.111281503842184298e-02 3.208615490315822427e+01 4.645911843893948401e+00 1.457195043118188416e+01
6.614876923395636432e-02 2.084776185497903356e+01 4.860508127075943818e+00 1.472340854823775302e+01
6.037976755391590705e-02 3.671367946831367135e+01 4.112429831640389999e+00 1.431891699384765460e+01
5.759318825093544258e-02 4.652714329019091366e+01 4.000860841328811368e+00 1.431431791367063155e+01
5.789293573493989320e-02 3.369530294052953678e+01 5.203116799956950089e+00 1.513759075603734949e+01
6.323136939692794445e-02 2.864224308133664465e+01 3.986441918435853715e+00 1.433240753046546345e+01
5.776959109265715486e-02 4.777822125978146062e+01 3.793956452154295000e+00 1.420847415156018201e+01
5.829126076421690256e-02 4.310925319511552090e+01 4.396926311576176971e+00 1.440577344824589900e+01
5.656238618255411688e-02 3.992248675448536943e+01 5.126596063335326470e+00 1.499856671731080127e+01
5.643920610906945357e-02 4.259858558952335272e+01 5.259603980058312978e+00 1.489978437889964447e+01
6.615719479996949592e-02 2.277160808901334121e+01 4.170177207786330165e+00 1.442249009593499842e+01
5.590424885791134973e-02 4.312160760421953398e+01 4.655722921608084874e+00 1.491312073883260503e+01
5.585411742849547695e-02 4.494811792559335828e+01 4.782372129366488700e+00 1.481942975259406303e+01
6.121874460289428166e-02 3.352867964784850585e+01 4.414127648966791995e+00 1.442778916010332502e+01
6.415893225831650892e-02 2.683198743943920661e+01 4.244743379467976752e+00 1.437064857734230117e+01
5.488911282543684073e-02 4.829893167552586419e+01 5.094311318448556669e+00 1.493496128337000428e+01
5.691787651705811774e-02 3.873854291064967725e+01 4.574468082686928838e+00 1.486627741197955466e+01
6.485816026936849776e-02 2.823605916536300242e+01 3.788407629501412188e+00 1.409450973359266435e+01
5.512733241933484574e-02 5.778214079866313568e+01 4.355144777327293326e+00 1.438005587323232071e+01
6.601656263033908734e-02 1.911281424050326549e+01 5.423893828315018872e+00 1.499950635361974882e+01
6.377432595970894402e-02 2.506772428313253798e+01 4.828506528232273887e+00 1.467236896792407030e+01
6.401565916609425200e-02 2.530463850873975318e+01 4.538919631181647318e+00 1.457951709200451162e+01
6.405113639397351510e-02 2.491619955194744662e+01 4.567608771740844453e+00 1.461570415326239036e+01
5.599336570944166841e-02 4.588848763537323805e+01 4.579036575410114551e+00 1.475123963275193972e+01
6.611566095368147378e-02 1.633785124911674558e+01 6.050400780744443985e+00 1.546179476305335854e+01
6.584529655526692726e-02 2.471990105698028373e+01 4.253867356777845998e+00 1.430368350139115563e+01
6.444561084441263743e-02 3.087771596386117068e+01 4.014480529045676427e+00 1.401779788769859358e+01
6.694221014005588555e-02 2.160559341462818850e+01 4.160722580369581536e+00 1.439829683684083506e+01
6.129569994856053777e-02 2.247794345745845490e+01 5.883206141162370173e+00 1.549357496264618206e+01
5.684771497610624502e-02 4.709745123564516689e+01 4.595949993875178663e+00 1.453879882409563251e+01
6.694708895110046409e-02 1.905955872570882192e+01 5.097028475614038712e+00 1.479586670162213125e+01
5.932593377409529217e-02 5.735763986647769030e+01 3.389973602055999180e+00 1.353106866566506739e+01
5.883085217046082893e-02 4.573716206837236342e+01 3.991423561975927292e+00 1.414176737546489093e+01
5.978416710575689547e-02 3.891982421721809260e+01 4.392520073042686768e+00 1.434602299331011110e+01
5.557805265528077687e-02 4.350406055485294132e+01 4.736583250309427839e+00 1.491693824714572436e+01
6.724417199085683250e-02 2.117734773807006832e+01 4.282959887225726625e+00 1.440132070856814650e+01
6.741009904690771493e-02 2.166758823226367170e+01 4.155188263760937417e+00 1.431124158279982339e+01
5.685045840424245156e-02 5.729728870121630990e+01 3.910956256873930670e+00 1.405787784943519725e+01
6.709153888390548270e-02 1.624012059688128318e+01 4.789845855128667118e+00 1.509820640331668784e+01
6.685695736512316245e-02 1.697800001328846164e+01 5.219682047887847176e+00 1.513346837264036537e+01
6.134698575398810777e-02 3.010005976441988196e+01 4.713792974577328820e+00 1.467924414611542083e+01
5.672750177255308363e-02 4.745219064103518036e+01 3.998288796569091197e+00 1.443488161685545279e+01
5.571692021513949267e-02 5.926865638953702131e+01 4.309933293901008433e+00 1.425203260565026930e+01
5.603032220408558917e-02 5.264887034999348714e+01 4.421593292843537526e+00 1.444592910731212321e+01
5.509611995004452117e-02 4.975024308715858012e+01 4.659694968871052723e+00 1.468517443564286573e+01
6.004491895408830410e-02 3.791647055059940641e+01 4.409086724035770288e+00 1.440686106685172518e+01
7.161335219871184377e-02 1.054992334585171143e+01 6.155368955357618965e+00 1.570404425272811721e+01
6.969333335678531971e-02 1.385122841801369376e+01 5.332786614967887751e+00 1.516481790422819564e+01
5.847605734409663109e-02 3.564811743044037229e+01 4.867385334669627639e+00 1.481442270344197532e+01
5.634466441598719871e-02 4.949675018903732848e+01 4.893021156920405623e+00 1.457579543754372331e+01
5.542007493155063497e-02 4.647044459534784977e+01 4.415027155714899898e+00 1.475718625080058466e+01
5.456869463365508766e-02 5.566889238785535099e+01 4.540233373687453167e+00 1.463459007504145148e+01
6.103010371044350485e-02 3.867902234520690996e+01 3.738719142455936062e+00 1.400771825891282596e+01
6.543498843540060395e-02 1.747590869001672687e+01 6.335768370031722441e+00 1.541499228262038201e+01
6.078876875911591593e-02 2.911065444597887364e+01 4.753282848322225362e+00 1.482373604044090598e+01
6.047030643022533597e-02 2.649136712477355360e+01 5.230561423628946827e+00 1.521124413754039750e+01
5.664555028141168846e-02 5.013096050021548677e+01 4.188534357104930272e+00 1.436706445166674406e+01
6.195557121279079288e-02 3.687849530345732774e+01 4.002281045568415685e+00 1.405409820936004728e+01
5.755311440046320670e-02 4.100393869087145049e+01 5.045722954404710414e+00 1.475927657551792826e+01
7.232643479547745669e-02 1.220052905230251739e+01 5.621041261454041482e+00 1.512382190476369459e+01
6.512953053963449479e-02 2.537076123693636376e+01 4.246195535074051008e+00 1.437867683876930691e+01
6.913483491242634893e-02 2.115832601430264859e+01 4.125569757342362642e+00 1.413783039639308114e+01
6.196948568771305788e-02 2.053504422071845070e+01 6.029974514701944344e+00 1.559058037623935355e+01
6.438567428208299970e-02 2.716240892229664539e+01 4.209086597291515019e+00 1.430119933798370546e+01
6.717948109734882267e-02 2.342242159865431717e+01 3.909577040179887497e+00 1.414896727988241842e+01
5.502197620491738189e-02 5.974575571258368001e+01 4.194290088168973973e+00 1.433731364562149224e+01
6.674428055623331246e-02 1.773153163904365925e+01 5.145955565950714572e+00 1.504166976169129555e+01
5.863960568301765375e-02 3.121461922398999889e+01 5.490420449092098032e+00 1.517925134144863009e+01
6.627144115317759598e-02 2.099844683866130879e+01 4.939312323182036835e+00 1.467785078188808789e+01
5.537179654923979344e-02 4.899833466352598776e+01 4.661149662917794423e+00 1.471240963191993423e+01
6.576286434936515213e-02 2.240685413123764391e+01 4.880072278074689685e+00 1.463352535268042942e+01
6.261929023992979237e-02 2.703367640202002775e+01 5.090061385086793067e+00 1.474000833326872950e+01
6.086279864696689246e-02 3.087877728021401325e+01 4.954932486438907269e+00 1.472219342331324476e+01
6.283851554707413356e-02 2.877933976867392118e+01 4.320810666550937817e+00 1.444386280818403989e+01
5.712977592185634890e-02 5.833145723295257312e+01 3.522778401943520876e+00 1.386697274857094797e+01
7.066295574183416306e-02 1.460171943590952282e+01 5.075771334553477843e+00 1.487516085830869450e+01
6.626209437253402501e-02 1.963057005570888336e+01 4.695483042191604284e+00 1.475930820244143149e+01
5.968879332975551150e-02 4.226972207654760894e+01 4.522158855328836324e+00 1.425645332242663343e+01
5.862541869036755338e-02 4.556817878726134552e+01 3.907697047910380306e+00 1.414330679223025555e+01
5.969073428187016833e-02 4.151106538616431862e+01 3.995342232708528396e+00 1.419309587817628326e+01
5.732883220036708027e-02 4.990714066305287844e+01 3.746222054054041628e+00 1.419429924095073758e+01
7.181955731960279476e-02 1.631672724383921391e+01 4.312795811634806853e+00 1.435737536142022464e+01
6.012059992469004355e-02 3.469321115891542462e+01 4.352857421557221329e+00 1.450563740547285718e+01
5.550591123076636935e-02 5.454640003423380534e+01 4.565771102540282733e+00 1.450115721674510105e+01
5.791785228178467776e-02 3.060305582193401008e+01 5.567680544660368547e+00 1.537110867824691773e+01
6.254808834281615215e-02 2.570424609893236578e+01 4.761098066393279815e+00 1.480453773800329031e+01
5.728652946534369683e-02 4.120654586015061938e+01 4.758566255377850496e+00 1.474085993496147573e+01
6.230570814053754125e-02 3.192832400992462993e+01 4.785149552126632067e+00 1.440492683598608714e+01
7.045273227159255802e-02 1.975544491812191694e+01 4.232726859981479350e+00 1.413021011764644363e+01
5.946832516004268987e-02 5.553095144471733136e+01 3.475208237579547443e+00 1.361398437210002399e+01
6.567851067929914022e-02 2.236520808719749098e+01 4.757563399337442434e+00 1.458811591312056777e+01
5.632982079204808951e-02 5.369828633705721188e+01 4.089007711656291733e+00 1.427917525926638298e+01
6.233145506071070124e-02 3.385616227785423149e+01 3.801482158383558740e+00 1.412087468965069803e+01
5.783130903457632532e-02 4.765644438463635169e+01 3.832331002423603028e+00 1.417498902759189860e+01
5.583338242289807851e-02 5.100589723791584618e+01 4.420701636713823213e+00 1.453090053014625305e+01
5.375168771213854890e-02 5.642333394089764909e+01 4.676228633516089417e+00 1.476784369265122798e+01
6.022786752414238665e-02 3.873791067744693351e+01 4.121110700675467697e+00 1.425230758230821060e+01
5.812654602430373380e-02 4.877695985734010264e+01 3.784670560636763881e+00 1.407868135227992923e+01
7.040818177524414689e-02 1.587958909032808030e+01 5.029800439860730776e+00 1.473595558176943854e+01
6.408715183289641348e-02 3.194477350204808275e+01 3.367898294928466374e+00 1.385444337257430014e+01
5.937598777422296165e-02 3.688714557392732729e+01 4.344237684578254211e+00 1.453715436286944218e+01
5.474459247745372403e-02 5.210661180966677364e+01 4.314942449524368229e+00 1.465996563716814194e+01
6.277078419614100235e-02 2.715897000198520672e+01 4.789169293818362760e+00 1.467618301930660429e+01
5.811975792981584343e-02 4.759176850386375435e+01 3.817146570322863752e+00 1.415246148991457176e+01
5.795929909652777073e-02 4.226323592181812216e+01 4.691526901280204775e+00 1.456769704132342724e+01
6.183792889881759014e-02 3.034020657462276915e+01 4.367884667819681432e+00 1.450712333905777029e+01
5.675348112136805595e-02 5.904976039044309744e+01 4.036530665318218247e+00 1.402106900387125243e+01
6.054820143866691817e-02 3.676618987435979591e+01 4.516551989245677134e+00 1.438575547012134059e+01
6.255409726910808599e-02 3.706075099045036580e+01 3.445091800183273545e+00 1.382190348283638848e+01
6.335544292322319027e-02 2.282285946129621834e+01 5.151360822271080941e+00 1.498685759998064171e+01
7.049153598946829302e-02 2.002916162998332084e+01 3.456115447146939079e+00 1.388793650104359045e+01
5.564044367033507688e-02 5.809961712163443082e+01 4.380382533382626065e+00 1.432019841553577244e+01
6.436293760841094169e-02 2.364381539834407775e+01 4.570902264680289484e+00 1.466465776403676990e+01
5.849546039653079343e-02 4.538582140275146770e+01 4.180362841899197157e+00 1.422496264190901272e+01
5.669750842727314805e-02 5.214776934270162201e+01 3.845449523697744176e+00 1.423441353635668527e+01
6.757341200755601074e-02 1.641747324497670846e+01 5.538533561766637803e+00 1.510223512305358184e+01
6.087007648237551666e-02 3.160873663987369042e+01 4.536227967237596914e+00 1.462209562951792918e+01
5.888773026586348325e-02 4.151176669690001830e+01 4.171592973244423241e+00 1.436578618236439375e+01
6.124195626408085458e-02 3.871729934712407584e+01 4.028221492009198990e+00 1.406667769208759466e+01
7.078346165806512214e-02 1.388817909358611935e+01 5.109836116845117182e+00 1.495999115624752385e+01
6.273062580256200116e-02 3.447125935027446531e+01 3.873088091579667047e+00 1.401123769982577727e+01
6.385844375523945515e-02 2.612922010668981798e+01 4.291145242943973592e+00 1.447846440916215549e+01
6.144578417353215027e-02 3.311036128197391548e+01 4.370212678553893504e+00 1.442910353379981103e+01
6.989731693262986323e-02 1.299129299461673170e+01 5.972508531294977274e+00 1.539316872307714590e+01
5.509604896555061332e-02 5.062075713680505373e+01 5.151446778823519423e+00 1.480113157768814425e+01
7.185192859247516162e-02 1.253877646919835875e+01 5.205357454158683339e+00 1.511438963407640301e+01
6.623074794656226560e-02 2.020687832668236794e+01 4.828589548746771598e+00 1.478309535551650811e+01
6.604334495632621649e-02 2.585525092856433815e+01 4.027982842182046497e+00 1.410969062913928518e+01
5.988914652777022063e-02 4.474784305143720076e+01 3.625822326619812408e+00 1.392566968240069869e+01
5.792407812910216336e-02 4.928926746909328216e+01 3.808128775996665105e+00 1.409373525644324765e+01
6.812415565740480294e-02 2.128189718179921641e+01 4.171805025507837605e+00 1.426914604921168994e+01
5.579224583065092724e-02 4.690673289403189017e+01 4.865084975230862696e+00 1.473088560291143878e+01
5.851911160580061666e-02 4.857714479660791795e+01 3.756248246084873621e+00 1.403338726024408523e+01
6.380577967438495757e-02 3.175257427189696813e+01 3.724805848331151914e+00 1.399283882846737725e+01
6.537313787371981655e-02 2.730306615897510625e+01 3.837406341060844550e+00 1.407666847346895267e+01
7.010014467975447805e-02 1.758272640914624318e+01 4.347870374282053696e+00 1.442405004370816535e+01
7.107684866862892803e-02 1.356250621513463983e+01 5.348501470793582513e+00 1.504063981650828730e+01
5.948073838678100828e-02 3.570141610048415259e+01 4.323335209480108965e+00 1.456372137012344758e+01
5.901174068252720839e-02 4.634780044093748330e+01 3.716229542910773453e+00 1.402230645754646865e+01
6.187434545352933635e-02 3.403569049092384091e+01 4.025924489312339816e+00 1.422692711348092587e+01
6.838830342849483435e-02 1.844484478056297760e+01 4.795961667959557140e+00 1.464781693687059771e+01
6.727038568350121595e-02 1.686830523015141381e+01 5.521242699950679622e+00 1.510623094140433054e+01
6.984465018886547305e-02 2.105657288575288888e+01 3.904569514666540897e+00 1.400550788560287252e+01
6.481938886443551484e-02 2.762650067890793792e+01 4.100012111055232111e+00 1.419390150051533972e+01
6.480480791473308688e-02 2.602622360254760281e+01 4.056021065945035531e+00 1.431653842132172372e+01
6.134524829865585505e-02 2.929476955953941086e+01 4.660723950054750375e+00 1.473357930617151013e+01
5.975270186699822850e-02 3.549577468432056548e+01 4.182268872661188297e+00 1.450921697987263137e+01
6.381751638607977006e-02 3.090664867622670542e+01 3.853088533802149218e+00 1.407219962226233179e+01
6.130740078642948898e-02 3.750445625279656525e+01 3.517833041451814857e+00 1.399184831863145106e+01
6.647985371808651234e-02 2.210859020803013308e+01 4.259707586007109192e+00 1.444487451132125955e+01
5.919627748905448988e-02 3.835117249837222175e+01 4.186386958585292639e+00 1.445471732505964901e+01
6.264366276557370439e-02 2.856322952945950533e+01 4.646149452601036067e+00 1.456914244735121500e+01
5.743728452998866918e-02 4.899256977652020595e+01 4.188563853620037136e+00 1.426342593177079721e+01
6.186414684352362775e-02 2.783066710586883019e+01 4.672119938424120988e+00 1.476087091015341812e+01
5.575817846000823141e-02 5.823113973811268096e+01 4.278013099019023713e+00 1.426263073903887957e+01
6.546044990637137073e-02 2.234166124681889443e+01 4.539725183999951064e+00 1.463928484435610322e+01
6.166869993733912342e-02 3.193736441127840209e+01 4.073660329740677710e+00 1.438401360164591836e+01
7.057594641385349366e-02 1.426815375011167930e+01 5.366309566056878033e+00 1.499470795336662654e+01
6.995255352795154424e-02 1.726750414328865446e+01 4.919535132344286410e+00 1.458792839918384487e+01
5.587446099780978004e-02 5.774020978042200625e+01 4.124948376292150165e+00 1.424608979636994732e+01
5.830374895208387948e-02 4.645584927542694231e+01 3.887970107001278652e+00 1.415558858119186425e+01
6.233074624440103351e-02 2.982943562689446892e+01 4.609682637667918748e+00 1.451378412936499096e+01
5.931978292399837926e-02 4.000074494154208082e+01 4.004709038422054945e+00 1.432765120479847809e+01
5.422855680340503415e-02 4.853015958089852688e+01 5.053440544124854661e+00 1.503831271283446291e+01
6.100148308307015016e-02 3.355539589461141503e+01 4.080121416448228899e+00 1.439997921479866960e+01
5.846144520441026726e-02 4.808150308480668400e+01 3.753582020391042384e+00 1.405285153340134841e+01
6.675399857888995869e-02 2.147771241753979155e+01 4.346084930671132440e+00 1.447497615183676167e+01
6.682438455997907756e-02 2.068830884186229113e+01 4.300282445343423632e+00 1.449728531229802009e+01
7.176293028469954427e-02 9.975060590363773017e+00 6.943414908964259169e+00 1.587443691575365534e+01
7.158508003502957184e-02 1.035500957904822172e+01 6.749576228353912022e+00 1.578111559992983004e+01
6.065770760712235754e-02 3.225967977010437693e+01 4.316512173086105797e+00 1.457017251977353212e+01
6.687068371361121200e-02 1.992270688832194026e+01 4.857414471822505853e+00 1.469227395367877520e+01
6.573397869024388829e-02 1.405230157385280521e+01 7.175824236210905482e+00 1.601462107648934818e+01
6.319323745516092217e-02 2.652894693153038830e+01 4.856635456983275922e+00 1.464663144653859028e+01
5.537686117626470367e-02 5.691258120354935102e+01 4.290153923120620938e+00 1.438776700884971405e+01
5.805246535694048859e-02 4.989205336531423995e+01 4.299025543017221729e+00 1.416745258102688787e+01
5.828886949284820679e-02 4.853589093067684246e+01 3.831948907722956932e+00 1.407928639028199314e+01
5.860474325957353708e-02 5.103321617141902777e+01 3.497785386052043588e+00 1.385983841519017723e+01
6.679861438164508280e-02 2.072449188048571500e+01 4.476456434083501357e+00 1.454309893161861744e+01
6.214283966496197964e-02 3.305867858247148661e+01 3.927624260576047632e+00 1.419992355937164064e+01
5.263634571807374041e-02 4.553809942198491711e+01 5.724198798855707260e+00 1.557274413031374216e+01
6.941866894630306650e-02 2.208458293600189037e+01 3.732306783280842311e+00 1.393254343774026971e+01
6.792260415084404312e-02 2.078210523257861908e+01 4.081680848097972714e+00 1.431643834165335782e+01
5.759022727280847798e-02 3.961583299380159673e+01 5.664657757084491152e+00 1.490659899935325861e+01
6.032115325081524593e-02 4.487422907638885761e+01 3.652149902732908071e+00 1.383555081128717035e+01
6.011086055565090236e-02 3.204269335395080986e+01 5.114546931651910988e+00 1.482322682717871132e+01
5.739260923986988505e-02 4.311868308248873660e+01 4.536572275212749972e+00 1.458747975796170238e+01
5.599254562565615656e-02 5.389392513945818308e+01 4.088366048817807297e+00 1.431502596443103847e+01
6.073275811437655464e-02 3.216014977201961500e+01 4.183721342338326821e+00 1.455056594347856347e+01
7.102534857031976567e-02 2.187096419496491251e+01 3.298530422338763923e+00 1.364710964779255420e+01
6.255409726910808599e-02 3.706075099045036580e+01 3.445091800183273545e+00 1.382190348283638848e+01
6.838874806128088235e-02 2.000986394184259964e+01 4.460984345151309149e+00 1.439567073964330923e+01
6.526272437728672382e-02 2.293841988683909250e+01 5.192305724203309936e+00 1.467451327032877018e+01
5.528128781099192479e-02 5.904644547567107082e+01 4.136219010361707582e+00 1.430019364591395004e+01
6.709282783075566636e-02 1.703745846553686860e+01 5.516434126488645617e+00 1.511938759821857658e+01
5.632167746062652358e-02 4.422076410993935269e+01 4.630762255844046216e+00 1.474278389565470171e+01
6.184422827733923600e-02 3.397006818066904543e+01 4.124404002986667095e+00 1.427580445280958621e+01
7.280796093459110385e-02 1.713140091858289793e+01 3.963903516953855011e+00 1.400972537758537229e+01
6.464708207375957638e-02 2.950490641500347877e+01 4.473184193467017344e+00 1.416500194462779127e+01
5.629673626323039581e-02 5.351537479241182638e+01 3.701997959226803747e+00 1.420761415617184298e+01
6.660431600124015750e-02 2.066168166422118446e+01 4.568353115873182269e+00 1.462186775380278547e+01
6.179822510672587643e-02 2.956701639512129631e+01 4.428098728314616928e+00 1.457632147002206224e+01
6.697221505195020963e-02 2.059645264762515993e+01 4.632034280715884300e+00 1.455597883746970567e+01
5.374175307256161271e-02 4.763466801653446936e+01 5.915279607093699710e+00 1.523684185616540532e+01
7.032714428337054346e-02 1.973345049608902713e+01 3.884884873616831769e+00 1.406901197608949516e+01
6.267510051750198319e-02 2.931959201674440862e+01 4.340101080557278834e+00 1.447617430764254287e+01
7.079299032733697705e-02 9.919847276686523330e+00 7.462590654422337266e+00 1.610262409065109424e+01
5.555348639778653896e-02 5.347813878973953905e+01 4.301063859713583959e+00 1.446509777441340105e+01
6.069127318967935253e-02 3.316181496708795606e+01 3.990642006799415498e+00 1.445868889075493513e+01
6.113986190453145342e-02 3.558077122098898570e+01 3.993041435147916207e+00 1.425108108802768037e+01
5.939182575949888965e-02 4.705262137454525373e+01 3.528840642635223457e+00 1.385945309882847276e+01
7.057664916442055181e-02 1.844308690046207744e+01 4.310684673161144786e+00 1.424087033504927646e+01
6.019872533428016759e-02 3.142415813515796685e+01 5.213079634845708021e+00 1.486631900468639067e+01
6.094691152805754852e-02 3.609178585894431279e+01 4.288405713132280361e+00 1.428886565054932944e+01
5.823344182189944818e-02 4.133549496627225039e+01 4.382440578142866805e+00 1.452611408814013672e+01
5.805304449769713854e-02 4.867013958116265826e+01 3.630737703304832031e+00 1.409743109940685102e+01
6.884432438308651925e-02 1.550409056057482005e+01 5.776378119529249844e+00 1.508790400521762720e+01
7.021936739091017010e-02 1.886404992363473454e+01 3.755694705457615079e+00 1.413656472356973737e+01
7.458720553669512254e-02 1.244710799442081850e+01 4.796359300094566791e+00 1.465183251578169354e+01
6.900380349314229333e-02 1.547283592878219238e+01 5.134307911258813917e+00 1.498761869614356534e+01
5.775077121955265319e-02 4.215270123923033196e+01 4.455388925455075366e+00 1.454339027113037019e+01
5.687489064464652799e-02 4.353396926688542834e+01 4.762554954191347889e+00 1.469255853100340303e+01
5.974621587257446242e-02 4.655320046031661008e+01 3.854352467845111541e+00 1.393700357657669286e+01
6.335879130069901888e-02 2.840283021608524905e+01 4.008819759149562678e+00 1.440334342253820843e+01
6.702101449839661940e-02 1.989242138285316486e+01 4.589732245335503613e+00 1.463838172689177597e+01
6.811009585552513235e-02 2.657720965093543697e+01 3.403276579592071194e+00 1.362725401343250375e+01
6.507524003245351851e-02 1.701782920862567750e+01 6.223676951615344066e+00 1.555184653491722102e+01
6.185767235853564111e-02 3.309148947577935473e+01 4.057909714044604321e+00 1.429648755832257656e+01
6.347632983755081837e-02 2.388416016987958201e+01 5.354072562424541992e+00 1.488670733508037536e+01
5.930101031531199302e-02 3.937834151176180342e+01 4.884735640135263068e+00 1.452106847837294978e+01
6.138805952180370618e-02 4.670045194715441284e+01 3.247699344606866045e+00 1.352164498971372808e+01
5.781451847693270391e-02 4.265426697096539499e+01 4.785859055488153935e+00 1.458955106939883350e+01
5.619038798651268540e-02 4.702337197498624022e+01 4.623882941561927140e+00 1.464744057484661788e+01
5.617164367212040821e-02 4.518371943416884307e+01 4.699896977806242049e+00 1.475252530114330618e+01
6.156369134837610946e-02 4.279769576412975596e+01 3.420128257778726422e+00 1.372248971889917257e+01
5.850507951115616750e-02 4.489132834689069540e+01 4.196146616491817305e+00 1.425121000457985332e+01
5.710115708000058909e-02 5.907122631147062464e+01 3.484441274874808592e+00 1.384259345076210401e+01
5.615509643698048114e-02 5.465248507523391908e+01 4.413000971276451523e+00 1.436149893031713276e+01
7.300266519577230939e-02 1.254573920212137139e+01 5.180600159871991295e+00 1.491415783063878919e+01
5.821149859403421806e-02 4.757290264138721625e+01 3.610246641511146048e+00 1.409062758915542801e+01
5.338508690369628967e-02 5.375388109341048448e+01 4.791057928978964320e+00 1.493754503696666092e+01
5.878393007037906182e-02 3.606758825547321834e+01 4.695135847352716496e+00 1.475298357736680366e+01
6.094998559965504603e-02 3.538582476210965666e+01 4.395757769891665667e+00 1.434453366438977895e+01
5.839681653579918696e-02 4.925466365504145472e+01 3.637657291750826527e+00 1.399293836750128683e+01
6.543682201419628863e-02 2.861310062105430063e+01 3.891316178110389767e+00 1.398275172250886200e+01
5.697758198765172366e-02 4.585151870101655192e+01 4.177589831938889553e+00 1.444308332744012624e+01
6.380010982200408354e-02 2.845040597152074824e+01 4.555221542560999204e+00 1.437364543361493929e+01
5.654682054341294423e-02 5.811569447408796663e+01 3.588424108755742914e+00 1.398942371925648587e+01
5.820151806873158362e-02 5.886565468609022389e+01 3.099696088986610309e+00 1.357243412098848268e+01
6.368266533301375487e-02 2.853689922025568748e+01 3.849435575998957138e+00 1.426272646736823724e+01
5.876096618176819553e-02 4.996189797567182467e+01 3.803247984036992602e+00 1.396588313990305252e+01
6.673013027446850209e-02 2.525867072511852029e+01 3.979790566834140453e+00 1.407563989115675440e+01
5.925247151292347553e-02 4.550886093020265832e+01 3.738960134044443162e+00 1.401608154967362196e+01
6.260149620297467132e-02 3.141375620523693968e+01 4.246742894599345064e+00 1.430889911771420486e+01
6.501313801431879424e-02 2.393261898601284798e+01 4.577610905972151478e+00 1.454948941302083476e+01
6.417374062936466450e-02 2.981665032936839665e+01 4.006072215848790918e+00 1.416057681474157270e+01
6.812652899987584054e-02 1.471356785431541070e+01 5.549923609634181965e+00 1.532410333622300058e+01
6.334651280408384877e-02 2.323709960752644932e+01 5.537265778853736720e+00 1.500945657659131172e+01
5.969289112932034402e-02 4.383473169017684512e+01 3.868165156758827994e+00 1.405243791309663770e+01
6.832983993687188895e-02 1.844441545224138679e+01 4.952268287570856131e+00 1.468697033595973878e+01
6.524709062899436418e-02 2.539606002171310450e+01 4.146886609628881892e+00 1.433574463657020281e+01
5.651625097515514812e-02 5.204729361587418168e+01 4.074841064698722981e+00 1.428217281542690031e+01
6.043616663015981966e-02 3.283694166038720397e+01 5.182526162185045138e+00 1.474848600340150639e+01
6.011981973242232213e-02 4.349373643831904701e+01 3.944409699554491944e+00 1.403504442070733838e+01
5.738833387760543941e-02 4.821359491204550096e+01 4.082426022371872243e+00 1.428828046572701638e+01
7.066695079662731194e-02 1.583888561129152528e+01 4.303431680797920933e+00 1.456046061192628827e+01
6.036631768919620278e-02 3.532442871217265434e+01 3.834583739666915125e+00 1.433853732441063578e+01
7.006419149964590587e-02 1.501644167872788316e+01 4.636549302641292059e+00 1.482792245204270820e+01
6.702903342113744611e-02 1.825124542349443146e+01 5.424051637770298306e+00 1.493978510709975893e+01
6.188338395334883751e-02 3.090185042947729599e+01 4.462968840668255943e+00 1.450586196386462312e+01
7.074981627207281576e-02 1.483039039123823599e+01 4.859533691126361354e+00 1.475730925832213103e+01
5.688679774036937281e-02 5.974526068026722214e+01 3.778446015419659076e+00 1.394070733339048296e+01
5.538464683222948937e-02 4.801238903969162664e+01 4.789042306955982653e+00 1.479472653093879764e+01
6.938110172122652353e-02 1.774931453506675538e+01 4.334792919357156826e+00 1.446912749868327275e+01
5.752028297456616979e-02 4.708572720752615481e+01 4.240822894521990349e+00 1.433385505435581919e+01
5.931313595678905370e-02 4.313761823781310056e+01 3.892605559922603931e+00 1.414308744805051177e+01
5.895164778005992923e-02 4.115911902462660521e+01 4.451628101767938439e+00 1.440468609621914808e+01
6.245396738418720201e-02 3.362985016212314804e+01 4.070370934689591991e+00 1.416152833735962879e+01
6.717895566925016770e-02 2.062493257233681732e+01 4.450625874039759289e+00 1.453311926055298997e+01
5.956912714374180268e-02 3.199612040659024004e+01 4.920886647544928216e+00 1.489445514697505857e+01
6.626209437253402501e-02 1.963057005570888336e+01 4.695483042191604284e+00 1.475930820244143149e+01
5.286132703152896656e-02 5.960929965996010083e+01 5.280946279488134110e+00 1.492106168613375061e+01
6.250165469809272623e-02 3.276486521726447876e+01 3.862380591696640053e+00 1.415894332256038091e+01
5.543079372477011102e-02 4.912977784332631614e+01 4.638145231502686983e+00 1.470419464199643578e+01
7.033300802437301991e-02 1.699538392814828569e+01 4.512570035840844263e+00 1.445560110124216280e+01
6.583657789588587272e-02 2.487192220139253607e+01 3.845384420969004236e+00 1.420733370806073381e+01
6.087825698370942507e-02 2.738568271109870977e+01 5.587275411582353080e+00 1.506999273053557609e+01
6.604943034505821042e-02 1.956275357551371741e+01 4.725590394892804191e+00 1.481764992373361878e+01


==> anc/paramsamples_5p_wcorr.dat <==
# 1000 Random Parameter vectors sampled from the Bayesian Posterior.
# Parametrization of the BK Initial Condition is defined in Equations (5, 10, 11)
# Set-up: 5-parameter case, including correlations among systematic uncertainties 
# Q_{s,0}^2 [GeV^2]      gamma                    e_c                      C^2                      sigma0/2 [mb]
6.428815267364167141e-02 9.995289975625184509e-01 2.261206373415920012e+01 5.657419985710149035e+00 1.453071310038427555e+01
1.007998178217334867e-01 1.037806530166931474e+00 5.612722059328335789e+00 5.780884218267257957e+00 1.434374217676450769e+01
5.852807902228924358e-02 1.002024289352870579e+00 4.210658817443058410e+01 4.925679064298393861e+00 1.427130323926266264e+01
6.662684054362762176e-02 1.011999578675174760e+00 3.359488765529757615e+01 4.097657644060756610e+00 1.352664152489752425e+01
6.579909514415625826e-02 1.021510095906762006e+00 4.758787624457666965e+01 4.189720623449392889e+00 1.336649430498666646e+01
6.291029691954326541e-02 9.984317650667761113e-01 1.584485935601477458e+01 8.273206231671505151e+00 1.595059732555461984e+01
6.084640644658825814e-02 9.983270976758433779e-01 2.283848670659551416e+01 5.332862993638879168e+00 1.517206407224234788e+01
5.976403788010341278e-02 9.933980927003853711e-01 4.299200175699404980e+01 4.409858184928172165e+00 1.360156280503657911e+01
7.834673396403687984e-02 1.017748603940400454e+00 1.955628899631098960e+01 3.557722637722590342e+00 1.330842872295357182e+01
1.005223973573934060e-01 1.045887467981469365e+00 7.736954280835777631e+00 3.922315861215421862e+00 1.344194672517988920e+01
7.077555121869948118e-02 1.005498998181404646e+00 2.159414959591240546e+01 4.350302342770405950e+00 1.354362476704736373e+01
7.210284172673180059e-02 1.022707353169369560e+00 3.220544937168256894e+01 3.255947904894741285e+00 1.308452909443258250e+01
5.344059262576075081e-02 9.846322457540785944e-01 4.579278130662620327e+01 5.978975863859480100e+00 1.481454483608305672e+01
5.892835715502944827e-02 9.838401722679139816e-01 3.147424956779364891e+01 5.621013356220283086e+00 1.413759569706143537e+01
5.869308896467857056e-02 9.947041274407645295e-01 2.874621482293747476e+01 5.086224751146603218e+00 1.484551061592680554e+01
6.441663397002045377e-02 1.017559132543432554e+00 5.069833439889188753e+01 4.014239046292280122e+00 1.313256076571292930e+01
5.224829789515822442e-02 9.811977531585328594e-01 3.948281567135367709e+01 6.742403321833916330e+00 1.499288610549950995e+01
5.844930629672925870e-02 9.956449423650611807e-01 4.082927937319579570e+01 4.715004960600454709e+00 1.417501195336679132e+01
7.775253983494485877e-02 1.025155580282293588e+00 2.145388341932539333e+01 4.060903123704598272e+00 1.325548293482347617e+01
6.425287496362425133e-02 1.012159881649035809e+00 5.730391822531588986e+01 2.823382446463650552e+00 1.263291475127476993e+01
9.472279685289106133e-02 1.029249842124922543e+00 8.688658494567993884e+00 3.402314431319265697e+00 1.315123352890474528e+01
6.398440781917977271e-02 1.003023217599326777e+00 3.418057695428224463e+01 3.966483475191954877e+00 1.365238532284643291e+01
7.246269033536109627e-02 1.011917366375434835e+00 2.551695109512319348e+01 3.645845359587643664e+00 1.326825754486216269e+01
7.601587771451907838e-02 1.029613729773984465e+00 2.619294107486393841e+01 3.312671409071779927e+00 1.322217351206043467e+01
7.003184163326706124e-02 1.010206940044787505e+00 1.900234406642051965e+01 4.945227380232971370e+00 1.419213207345445760e+01
6.019647716902536139e-02 1.002175908235636959e+00 4.199452735299032469e+01 4.340733513024956913e+00 1.392356269545032887e+01
1.029643102024393464e-01 1.033321360255286869e+00 4.703443880801149390e+00 4.954529247278339099e+00 1.445224336268499243e+01
6.854944107804067377e-02 1.013529998283285938e+00 2.909486073288887908e+01 4.300786169896491984e+00 1.379321472161820061e+01
6.366305939298753935e-02 1.009127770778108557e+00 4.387860494973226366e+01 3.979994337549202399e+00 1.342809008519849101e+01
7.460962223133292548e-02 1.003356985560167169e+00 1.733897147279068207e+01 3.825754322753515346e+00 1.359422948587366342e+01
5.762678724818001696e-02 1.000549629119167783e+00 5.064299291584680418e+01 4.325796419858668251e+00 1.394130177272615612e+01
7.993995952989232934e-02 1.015178401537213615e+00 1.534583290575193892e+01 4.211325985263086658e+00 1.336802834340413249e+01
6.875602882048655051e-02 1.004518528670525601e+00 2.284674779614991635e+01 4.757764799791345922e+00 1.399537443119310076e+01
6.135322410546174832e-02 1.007598646536824738e+00 4.349788064911409435e+01 4.429617035746849396e+00 1.364311155581522428e+01
6.143062814372186875e-02 1.001723419501888257e+00 2.892326899291979458e+01 6.451527906662517964e+00 1.463252064498906790e+01
5.914030572032734356e-02 1.005140469795480662e+00 4.117869303099481471e+01 5.460277410229967820e+00 1.424183712769260879e+01
6.430938206457892381e-02 1.003544403194552848e+00 3.284564379090277697e+01 4.216217242931383780e+00 1.367091973718634002e+01
6.121804128213345630e-02 1.001704223634084512e+00 3.617384052620522539e+01 4.503838944636116004e+00 1.416953425700484637e+01
5.770668920986429112e-02 9.997125026651815238e-01 3.546895513637562658e+01 5.544680022227950644e+00 1.472321898170473276e+01
7.229809347671900532e-02 1.012880257899340775e+00 2.333481302260366164e+01 4.008720800055755262e+00 1.351891575738580897e+01
6.114861867294452136e-02 9.959545465672969833e-01 3.430462440456166462e+01 4.480197166803521647e+00 1.404053126000298768e+01
6.205515509275978669e-02 9.980569513673398507e-01 3.792964693813549104e+01 4.014299467860640291e+00 1.355513087195060606e+01
1.059358507653383463e-01 1.041889897525808850e+00 5.445805906608389257e+00 4.790043999965924115e+00 1.370869561831668548e+01
6.170034118267217482e-02 1.000258736574661134e+00 2.534188747647057482e+01 5.499537416265496859e+00 1.459966357934325210e+01
6.692084534939678198e-02 1.017290153295426158e+00 4.507074289022727243e+01 3.471779473364349222e+00 1.305172612130454546e+01
6.334709506740604512e-02 1.004005683417652950e+00 2.427638314210287973e+01 6.415562809034787151e+00 1.487831418576489817e+01
5.262266852039232390e-02 9.877310245968622393e-01 5.476897540932942832e+01 4.899076543068225931e+00 1.447548839368842444e+01
1.002014263770205083e-01 1.032502386002327466e+00 6.376765332492088767e+00 4.210460249732287608e+00 1.355269388383730700e+01
6.517406422208753269e-02 1.003049675008831576e+00 3.067303534529299469e+01 4.416788932352991637e+00 1.365785376677902185e+01
8.329706107353890276e-02 1.029757456325853582e+00 1.238384984170184566e+01 4.444621302578026345e+00 1.374724409154413607e+01
7.264836765934507001e-02 9.939839498171001431e-01 1.353866028475972172e+01 6.171984546861329690e+00 1.439114006506288135e+01
5.216657154885868952e-02 9.841340238272009433e-01 4.419315222902833540e+01 5.661911649580790851e+00 1.476443283600200473e+01
5.115338057237021202e-02 9.880088235949671116e-01 4.142155019075977407e+01 6.850260890045742457e+00 1.539142353274188757e+01
5.869722570409232482e-02 9.991707972468948373e-01 3.042512949379187148e+01 7.020083866082243773e+00 1.498009878114929805e+01
6.220119641665501631e-02 1.004808968882596298e+00 4.148854958262608505e+01 4.280765777778034575e+00 1.388599677017120726e+01
6.210231873362062616e-02 1.007738794854795339e+00 4.675833921140655747e+01 3.965488629701391599e+00 1.339127812485518376e+01
1.013748619210357860e-01 1.051393618909695737e+00 8.204413402667835697e+00 3.672581879660038684e+00 1.352032935783575596e+01
5.960742718175068844e-02 9.990872627382164639e-01 5.520113845243140815e+01 3.470300126310525979e+00 1.324203679347823481e+01
6.244525515287123463e-02 1.005562605988933988e+00 3.939728351891785962e+01 3.591545559514603969e+00 1.346549253952034952e+01
8.525755154879963160e-02 1.024993017980240451e+00 1.117415038800124449e+01 4.782451917373010453e+00 1.398638082893941004e+01
5.447452544090710530e-02 9.892065126409781417e-01 5.735534845983050189e+01 5.741881387101919643e+00 1.418435955378822477e+01
1.044057733491497303e-01 1.048960180463917702e+00 5.686123332666062957e+00 4.691633572334500180e+00 1.392439347539463768e+01
6.099569384188802124e-02 9.996577478271398975e-01 3.245948782877950123e+01 4.787650049953653841e+00 1.419819244086207632e+01
6.267204755030450491e-02 1.000830983277067210e+00 3.461767236153596627e+01 4.713776229748765090e+00 1.396838814452939204e+01
6.294818413661958101e-02 1.006953677183469731e+00 3.501883963458015359e+01 5.168589044734538618e+00 1.418653326468666798e+01
7.239500139050693284e-02 1.015670503223660814e+00 2.029935095928873068e+01 3.997177676757296183e+00 1.364908938207344846e+01
7.155192766449182395e-02 1.010992571982038069e+00 2.778197831803390017e+01 4.021981254142494855e+00 1.316880910763013190e+01
6.001042366449130250e-02 1.000537383110541079e+00 4.051326946552568842e+01 4.976804719853864967e+00 1.404891978435099453e+01
7.367680635255254018e-02 1.006930140871256318e+00 1.542172434165101969e+01 4.672520280493513312e+00 1.412479089947665045e+01
5.746218224026249793e-02 1.008340374551078833e+00 5.504487821250712187e+01 5.309445592077236320e+00 1.408321382791559095e+01
6.157001586256911907e-02 9.991359814169573639e-01 4.098635777366599342e+01 4.593618018588331964e+00 1.359295545544598305e+01
5.493447692905492619e-02 1.004219615491261486e+00 5.323820540069461060e+01 5.609212783238385569e+00 1.469648080550342506e+01
9.557134263491075254e-02 1.032270934478154212e+00 5.998346191052915444e+00 5.231107789401720609e+00 1.467125972166294190e+01
7.167264982484183866e-02 1.008361058979404534e+00 1.540129571068218794e+01 5.548273702279860942e+00 1.449131145597854875e+01
5.983542612579496878e-02 9.934087807189843078e-01 5.421420782118411097e+01 3.986302688907871872e+00 1.319153389441593482e+01
6.474401501872031894e-02 1.016000390730081859e+00 3.519059738583746366e+01 4.193727968422301444e+00 1.390250868967860143e+01
4.850375137709807966e-02 9.779885714337716029e-01 5.876783045769757052e+01 6.153414348017475000e+00 1.482423199225401689e+01
8.886667898700117973e-02 1.019920451172062759e+00 9.207005905228129450e+00 4.058272614458120486e+00 1.345518677434359844e+01
5.563340309231826902e-02 9.852764621068226258e-01 3.681180563517805382e+01 5.858726031155176983e+00 1.452229715472461535e+01
4.721993138824993885e-02 9.703043810860920715e-01 4.839319282354703944e+01 7.094628232702605786e+00 1.542710341183126133e+01
5.958752695073826072e-02 9.964732344296135524e-01 2.941866273980826563e+01 5.698390376713537542e+00 1.458875839846761302e+01
5.733773544645423548e-02 9.910365078315965803e-01 5.237061462348126639e+01 3.859041991881508427e+00 1.351338613772994002e+01
8.317350640906069625e-02 1.017930840841821505e+00 1.184832349327719569e+01 5.012384386777529954e+00 1.396682497317274319e+01
5.331601740059997707e-02 9.921314312353651799e-01 5.537496009732242186e+01 5.566800816120714757e+00 1.436815990267896481e+01
6.589654530153273015e-02 9.937964531943251911e-01 2.618997974583853150e+01 4.756942209354963147e+00 1.361458840476902665e+01
5.997437864131244939e-02 9.969171674511009273e-01 3.097901277440941215e+01 6.434600691807203177e+00 1.448025004731006504e+01
6.965933806708765608e-02 1.009597782127604759e+00 2.103203557605136709e+01 4.479573228372474070e+00 1.410147057718477193e+01
7.529355517450249391e-02 1.016484474087401946e+00 2.037545770888333863e+01 3.786219543149620836e+00 1.341625327467775719e+01
6.397513555713764399e-02 9.915508305651316023e-01 1.898099706823103716e+01 6.091517483424253143e+00 1.495617232793715345e+01
9.004126486396622775e-02 1.042274068119506403e+00 1.284927204861655170e+01 3.502651107045981149e+00 1.335418691255768842e+01
9.508912997130217204e-02 1.036645130958530725e+00 8.464076463812800100e+00 4.565651996260092105e+00 1.393913289118479426e+01
7.046307369884309557e-02 9.992119661583360735e-01 2.129358419293464166e+01 5.082712127875703700e+00 1.344241177922939379e+01
7.231534453108492966e-02 1.008890489700621007e+00 1.871814581184172965e+01 4.484550834405743203e+00 1.377057564190454997e+01
7.619176354447479427e-02 1.017757973572851027e+00 2.031839331476335175e+01 4.468666681027151810e+00 1.341869785461029885e+01
5.830214413988210609e-02 9.991446087227653372e-01 4.910187969778885275e+01 4.615715009698051929e+00 1.385536344272314579e+01
5.674417913512765782e-02 9.892982712469526874e-01 4.869722413432810981e+01 5.058103235425217115e+00 1.354458568239466487e+01
1.060348944890777412e-01 1.055790445900207430e+00 7.488820122931771905e+00 3.396249088928906978e+00 1.312348405502570969e+01
7.200088957636427422e-02 1.005559473277783500e+00 1.645104047133015257e+01 5.796791190614340117e+00 1.445427090448292695e+01
9.176453174871798679e-02 1.029164536818749198e+00 8.444083078781932983e+00 4.982497013619317627e+00 1.392851598274120128e+01
1.028292328707541281e-01 1.043496184617535461e+00 7.226959383925748881e+00 3.625429617029817031e+00 1.310699668218129688e+01
6.040109661796733836e-02 1.012263293890472760e+00 5.478502572950390004e+01 4.490748603930507343e+00 1.343127461658904132e+01
5.324072754014715775e-02 9.902979346065802213e-01 5.533889158066156710e+01 5.359440225694283022e+00 1.445226694674308909e+01
6.349697353648009468e-02 1.011667797954311832e+00 5.478896025412462478e+01 3.191064624235383729e+00 1.291777118020397985e+01
6.496011433540556379e-02 1.004689520876079323e+00 2.642043666072353147e+01 5.416529332840543276e+00 1.428374541910947570e+01
6.455613646691456264e-02 1.002524479413539282e+00 2.559132288728338978e+01 4.895701550512714384e+00 1.418770882091920527e+01
6.574938985717362905e-02 1.003242077710550184e+00 2.688128939334630374e+01 5.239729339353363713e+00 1.377872389173353973e+01
6.072515128992422850e-02 1.003233843418301685e+00 3.857716377644107553e+01 4.676502123466637961e+00 1.410817919527862863e+01
6.655965563966337317e-02 9.888933757342257547e-01 1.210233678216553876e+01 6.656955407609848940e+00 1.562315657267311764e+01
6.993406041743299717e-02 1.007791374432327469e+00 1.727872141884421708e+01 5.577592357892544150e+00 1.467632528760947963e+01
8.281181830123517107e-02 1.019204005067948060e+00 1.502361404217612062e+01 3.407532033317334452e+00 1.319360395540955899e+01
6.013697816751104042e-02 1.008706870987357007e+00 3.903521898081207553e+01 5.143573844373127812e+00 1.451631781344801020e+01
6.346319476680194194e-02 1.024591761466072448e+00 5.559125190179802445e+01 3.271604815431421009e+00 1.335095428852574884e+01
5.327041963630061577e-02 9.858015705548652807e-01 5.913073224993820531e+01 4.846638525286878441e+00 1.402100422737571783e+01
1.071906559504662015e-01 1.051976086222518036e+00 5.018211111952011194e+00 5.035206848335036511e+00 1.401938607301971729e+01
6.149097343263634774e-02 1.015852065952144390e+00 5.264232523684049880e+01 3.909361937179649082e+00 1.355611542037583384e+01
6.315059775794534813e-02 1.010377888782902023e+00 5.324391552590444121e+01 3.863144926617635200e+00 1.309974697386768661e+01
7.239900343090600876e-02 1.009441622358261181e+00 2.024019677832048103e+01 4.288370117815268223e+00 1.376392265814632054e+01
7.053421889309821613e-02 1.017010051281568961e+00 2.698645385605943403e+01 4.319991797324637339e+00 1.377976506121968470e+01
5.182157428822899148e-02 9.877503066617210337e-01 3.906592785489332442e+01 7.334497747729853856e+00 1.537220021624117194e+01
5.121722829329122123e-02 9.804298221516841716e-01 4.203234400725295927e+01 5.587806091035075973e+00 1.486345600970892100e+01
6.547465853618286702e-02 9.959916409597417974e-01 2.797685460611503316e+01 4.349411012051955794e+00 1.375315358664949450e+01
5.549227977541886653e-02 9.857344443041319293e-01 4.529456944443694510e+01 5.035560920159759313e+00 1.381973416844911640e+01
5.842947790937472879e-02 1.007916067867029364e+00 4.700282072097969888e+01 5.049901545921947843e+00 1.429640024098458717e+01
5.617794407215163932e-02 1.005206203525186082e+00 5.658201268734194400e+01 5.058813700303495864e+00 1.427834230895732759e+01
8.427950022589832113e-02 1.022619201174430170e+00 1.436968919735343064e+01 3.643534459744659060e+00 1.320492064936647836e+01
6.382530359214663718e-02 1.020826469873827635e+00 5.968335500042953612e+01 3.522662115634660029e+00 1.302164748968175090e+01
9.592334989290594860e-02 1.021172541964588287e+00 1.046113259602908130e+01 3.353274373474485426e+00 1.250850773928175563e+01
5.663376421897101803e-02 1.001256114557905974e+00 5.570806538852009027e+01 4.917803282216667071e+00 1.387304023826916044e+01
8.400877450821912784e-02 1.019185477583293364e+00 9.536487798830011187e+00 5.594693792903083995e+00 1.451763816268626073e+01
7.318575626595633099e-02 1.016403606686777206e+00 2.346371404207834388e+01 4.021758242869646338e+00 1.330560419858269761e+01
1.008264470927657669e-01 1.026803997901733378e+00 5.817234134321372707e+00 4.203419543494733901e+00 1.347199881115962938e+01
6.332609377568608477e-02 1.008420036078600424e+00 3.195186301639948567e+01 4.614268180336440039e+00 1.411194777121247590e+01
1.066629977347608865e-01 1.021673045014893422e+00 6.842005837159738313e+00 2.836033739888434102e+00 1.200727090455173496e+01
5.239968460646383247e-02 9.998894403837667033e-01 5.813114643610426668e+01 5.805993850663858424e+00 1.485049887789565659e+01
5.554092917699138959e-02 9.865771025106057079e-01 3.218582546151667145e+01 7.644489688998001853e+00 1.495480098801958491e+01
7.510375047898155965e-02 9.993986107506839245e-01 1.139884159198290092e+01 5.321302760150733668e+00 1.462648689867605079e+01
5.327233261328961217e-02 9.952533957565500300e-01 4.883677661710868989e+01 5.640628344316612086e+00 1.473672824775062828e+01
5.712937474717950936e-02 9.867055451308137659e-01 3.408998411646442150e+01 5.341115975775146296e+00 1.445383505774282362e+01
5.554209537859426671e-02 9.838637665634221152e-01 4.391624005045844825e+01 4.702872420463387826e+00 1.405060688263544577e+01
8.295267393288643931e-02 1.021064081262310186e+00 1.271523833162101269e+01 4.790998286319222643e+00 1.377211981714226496e+01
7.855509867788573741e-02 1.026373812410978248e+00 2.538727786958984112e+01 3.386098431105222240e+00 1.281559648146576968e+01
6.259527314974373813e-02 9.973860268289420627e-01 3.350292180923666763e+01 4.545756955745616779e+00 1.379018661099166820e+01
6.365050662031929152e-02 9.884998845443879745e-01 1.817202849747271287e+01 5.979324330210468830e+00 1.467390327205816369e+01
5.668504463919866315e-02 9.882461752101885377e-01 2.724504255538949593e+01 7.130337032123412300e+00 1.513325795484898961e+01
6.212167503229133747e-02 1.005549489213962033e+00 3.365394824876237578e+01 4.311990768221755310e+00 1.417807990412132391e+01
7.168231127794601198e-02 1.002502318358878153e+00 1.559060274720487094e+01 4.879277577277469469e+00 1.420532738085565683e+01
6.036282861568989522e-02 9.997299953440984543e-01 4.431646089582840631e+01 4.399113826552185635e+00 1.383658835116012220e+01
6.603826543339295918e-02 1.012057317834958559e+00 4.478587335994643581e+01 3.577917881332831396e+00 1.310839676422265399e+01
8.029477184061231676e-02 1.020979560815984177e+00 1.616661841912584663e+01 3.923229329926511966e+00 1.340719430647692789e+01
5.533573808398761784e-02 9.948392431099787325e-01 4.100471222158245865e+01 5.812052014240847164e+00 1.481328893752093379e+01
6.066904473628114552e-02 9.996402640163030151e-01 4.813667999211405402e+01 3.606288694136601691e+00 1.322797979925557144e+01
5.238396569663306135e-02 9.901230138771083267e-01 4.564862566298273094e+01 6.593476223248053714e+00 1.522993053053853529e+01
5.975869009622612055e-02 1.001683165797430330e+00 3.691024531952329824e+01 5.008233683977126205e+00 1.420943684570054621e+01
1.077161197778056245e-01 1.052685506529589921e+00 4.895178891070875338e+00 4.975944740253239296e+00 1.420235222082160753e+01
4.936868067840812641e-02 9.815896345826954361e-01 4.976961683247047574e+01 6.069525916982021485e+00 1.502465208846580147e+01
5.652354741747061401e-02 9.974669838369591979e-01 4.560439510976807753e+01 4.856114324738278754e+00 1.428455786385432980e+01
6.631533794608365784e-02 1.014412618748671946e+00 3.298814899093670050e+01 4.061991769212954573e+00 1.376993656838878444e+01
4.789985957609468881e-02 9.810472453456243747e-01 5.475863266443432309e+01 7.073348193471511891e+00 1.512516612643236513e+01
5.915686434065332150e-02 1.006007708996400352e+00 4.792197859274939731e+01 4.448307403328101373e+00 1.395530983199141239e+01
1.047716633117918433e-01 1.037455127098504404e+00 4.174156647113243856e+00 5.296291467168994238e+00 1.433276699112023778e+01
6.366483384827605063e-02 1.005993941617080001e+00 2.275374287526998174e+01 6.944848684876101075e+00 1.525471430900775260e+01
6.062989630880536579e-02 1.004981714264034709e+00 4.992046262227789555e+01 3.796773948028052015e+00 1.352167287624140535e+01
5.147474582964824824e-02 9.938602790626648309e-01 5.896859976069274012e+01 6.111292925818569088e+00 1.467816188919253229e+01
8.598536682201987635e-02 1.020567877337211327e+00 7.038573702688398548e+00 5.982948250341481256e+00 1.467157418346562281e+01
7.118144947135901512e-02 1.010459787248238595e+00 1.999951319039282538e+01 5.035196597037227662e+00 1.390375899390084058e+01
6.081701518363628878e-02 1.009043419919707585e+00 3.951086270921722843e+01 4.774055543917907762e+00 1.405875868787476435e+01
9.652477252876875968e-02 1.035315315813648107e+00 9.117526899574491139e+00 3.362963326303983091e+00 1.297917505469281529e+01
6.363606796457113579e-02 9.963382330858671088e-01 3.942517881368677735e+01 3.663864398546125223e+00 1.326577117638775682e+01
6.971581313272012803e-02 1.007305612108609916e+00 1.845861644932137935e+01 5.421992888456679260e+00 1.446345765859164167e+01
6.355513182836913799e-02 9.989039264739401069e-01 2.416702253371165554e+01 6.556927495484345059e+00 1.441487460955617372e+01
7.297911935780318493e-02 1.023140551210335758e+00 3.256406466134178146e+01 3.344510271750330332e+00 1.282991351892625786e+01
7.402296588579736214e-02 1.008566252446174039e+00 1.986886821968196415e+01 4.012437335230796265e+00 1.359016578004665909e+01
6.930363265020625385e-02 1.001656428960573164e+00 2.019907547980790241e+01 4.648227399936837756e+00 1.392953745472563831e+01
6.813774343492418062e-02 1.031846847501689313e+00 4.412115165330377664e+01 3.301936243320801712e+00 1.319614548974943347e+01
5.991397694895292392e-02 1.005509737998319997e+00 4.631943792109093749e+01 4.073216706373238516e+00 1.362887053449862940e+01
7.624574640561118666e-02 1.012590955881216281e+00 1.407327209197989148e+01 5.090346254734564369e+00 1.402075396313573741e+01
6.473638522129462891e-02 9.997652659893130345e-01 2.860484900682942566e+01 4.643288404784118306e+00 1.390326944222558581e+01
6.692318111053818797e-02 9.998667855185652265e-01 2.778966903269575894e+01 4.053708049081678588e+00 1.341352940257305448e+01
6.634030583628890143e-02 9.972880587593265789e-01 2.755804114151558792e+01 4.594205260120418188e+00 1.374402071565396000e+01
7.159210942499150132e-02 1.016059685310336080e+00 3.615628231491160705e+01 3.377899555291887346e+00 1.278265610753986259e+01
6.397446300806955422e-02 9.949510388993784149e-01 2.177544815383365062e+01 5.499063477695296243e+00 1.447545913728824907e+01
1.077967411595057989e-01 1.043727862482531465e+00 4.938662770367790777e+00 5.029667834787821867e+00 1.405533049004916180e+01
7.810425140483794049e-02 1.009963679962617711e+00 1.166225984378745828e+01 5.818541181604816259e+00 1.442374182688505968e+01
7.287725397972251440e-02 1.016727143720909776e+00 1.218558113963775469e+01 7.241244933061347311e+00 1.525560126463019905e+01
7.449419513738497756e-02 1.009188139878926638e+00 1.679278958506383290e+01 4.733441327482905692e+00 1.371130075824578043e+01
6.194404469136521180e-02 9.950160171854268709e-01 2.867751132167712669e+01 5.625109308864386648e+00 1.422399034067648316e+01
6.444284890948533129e-02 1.020547440141671425e+00 5.450206649578552742e+01 3.658756786742183298e+00 1.321977336548794746e+01
7.047672084340604604e-02 1.007680239234284514e+00 2.045188528317171972e+01 4.582163390230451938e+00 1.375928930099655290e+01
6.723054881035583907e-02 1.003351882050982358e+00 3.705503037641763342e+01 3.268483494787599142e+00 1.305060200611457333e+01
9.511178784263094044e-02 1.034353711877498361e+00 6.202209903603607799e+00 4.920025866435276285e+00 1.420902006215486679e+01
6.049443832891079897e-02 1.009567258784586974e+00 5.116334896203422034e+01 4.346475496250512549e+00 1.368089059315864198e+01
7.402296588579736214e-02 1.008566252446174039e+00 1.986886821968196415e+01 4.012437335230796265e+00 1.359016578004665909e+01
5.375337498761745270e-02 9.848129962346703348e-01 5.260957510381656732e+01 4.563963878178831202e+00 1.415671817439007718e+01
6.392472506641985741e-02 1.002350991024425486e+00 3.709038971638314308e+01 3.684945748376492691e+00 1.338386405416344793e+01
5.951490784748316581e-02 1.010667701561275056e+00 5.306460173975699490e+01 4.235311758466014709e+00 1.380202824079836610e+01
1.044390306231867405e-01 1.056772787629867816e+00 9.620507326710670881e+00 3.241063141490966526e+00 1.267134829442596100e+01
6.373348527813316178e-02 1.004061689526757561e+00 4.232126312320573192e+01 3.751248217551994557e+00 1.322628172643277544e+01
5.483391803406488518e-02 1.003467595151376512e+00 5.858998964686639965e+01 5.117553331989840970e+00 1.447584196580647387e+01
6.438021491444456679e-02 1.023693720709027755e+00 5.610178751048406554e+01 3.401899834124407995e+00 1.316585161919295466e+01
5.290825293085348047e-02 9.848479760392795379e-01 5.335801652301515219e+01 5.235812296041508773e+00 1.432852083495876272e+01
6.407516649765344907e-02 1.027375926404623385e+00 4.310582260964112322e+01 4.741750888764872052e+00 1.389728657295199987e+01
5.681847020255935410e-02 9.810273284754449374e-01 2.741800189644899888e+01 5.846937703260921104e+00 1.494552203798392753e+01
7.690072393773497716e-02 1.023004379421874388e+00 1.804391919260641686e+01 3.839067355143701565e+00 1.375555174961250771e+01
8.585839152722790635e-02 1.028451306308617363e+00 9.604475979959669729e+00 5.226880862862459232e+00 1.425905894784452599e+01
4.991984205934777569e-02 9.750910175641005484e-01 4.868508519796399980e+01 5.850592076140203268e+00 1.462704915709203313e+01
5.733875468096985561e-02 9.831714734596321836e-01 2.811922607672054752e+01 5.998679051368951853e+00 1.465949194329963134e+01
6.154799630087752493e-02 1.001743060449701739e+00 4.099973168673427892e+01 4.096415868917302028e+00 1.377758147069295092e+01
6.169273741391068100e-02 9.945115874852361593e-01 3.195053526567279789e+01 5.278261640526158871e+00 1.411207682889389226e+01
5.275681611542663851e-02 9.932538640509070982e-01 4.502527453979405436e+01 6.311674816511728459e+00 1.492437307864231855e+01
6.806397175277485723e-02 9.953477207808028027e-01 1.705685892273476867e+01 5.238060449847426803e+00 1.455876539806461700e+01
1.097811922254630090e-01 1.060836549902179682e+00 5.918602268751461004e+00 4.882861833710085087e+00 1.384825813542657436e+01
9.252842282934958806e-02 1.039062925950647864e+00 1.067203364438346824e+01 3.734375468898111450e+00 1.339960706075533281e+01
6.341450066570902822e-02 1.000001066741763811e+00 2.870366997404494924e+01 4.858497556825178698e+00 1.427319373378589162e+01
8.936652572253522830e-02 1.039156538704592014e+00 1.462776046507970484e+01 3.459237349576372189e+00 1.298296872552822379e+01
5.609976701049380204e-02 1.001949665817864155e+00 5.829893522345419399e+01 4.422376883025906480e+00 1.410858921656496889e+01
6.770833703464231024e-02 1.004120369709908589e+00 1.917703396475832278e+01 5.771130711506355482e+00 1.452717581013310344e+01
5.713803015786254186e-02 9.981526848275090735e-01 4.766133570103431083e+01 4.704502987241679257e+00 1.410319885481873570e+01
6.363994780115352079e-02 1.008431758091154817e+00 3.952823880462116790e+01 4.245583297489651464e+00 1.355466884791688820e+01
6.154643433744060727e-02 1.014115659053488328e+00 4.373184249630133991e+01 4.567580568697474419e+00 1.391582913596310966e+01
7.388390190924259970e-02 1.040398443670127904e+00 3.487603556485746026e+01 4.065887601376343419e+00 1.324916944967880816e+01
5.958551105048550539e-02 1.004710126117929425e+00 4.022966130120499173e+01 5.116554893629042589e+00 1.410081540817955315e+01
6.140372506599758168e-02 9.966451193326376634e-01 3.665736834454256154e+01 4.946391931789718477e+00 1.394117112113772095e+01
1.008216784066222893e-01 1.054531033960391939e+00 9.757281606302083077e+00 3.830673617005299736e+00 1.322999565155886614e+01
6.222551437606992780e-02 1.023945348737938410e+00 4.349444418012024727e+01 4.803372054357391008e+00 1.415031167301211212e+01
9.265132539378488630e-02 1.039156759516713491e+00 9.037683914975172428e+00 4.116522228981938092e+00 1.383751947969739859e+01
1.043006223388966147e-01 1.051184854369993760e+00 7.095704146652448863e+00 4.028073669140401769e+00 1.325265577662211847e+01
7.483767352615933177e-02 1.003786793345393225e+00 1.592238268808768709e+01 4.758810993149972468e+00 1.376892925963374736e+01
7.631223076024612473e-02 1.015045880105027276e+00 1.572578158395155867e+01 4.914511987935324733e+00 1.386901218981094353e+01
4.934849699241598137e-02 9.752324936979529513e-01 5.195862690699681252e+01 6.074219894747761472e+00 1.483953287255326892e+01
5.749987027994360456e-02 1.001843634571537356e+00 5.061554988473874062e+01 4.776173776290645101e+00 1.378318893665081646e+01
1.045956097313976846e-01 1.044011795987869418e+00 6.018231053116815055e+00 4.230266456217206539e+00 1.349982460985917321e+01
5.785891172000254268e-02 1.004378316927608150e+00 5.212777654561949703e+01 4.321323035807343338e+00 1.404424446430336104e+01
8.121419126420661994e-02 1.014788187832762922e+00 1.133677344896901928e+01 5.384857154724197237e+00 1.427428842585486457e+01
5.536613791690520731e-02 9.858684251096971884e-01 4.633609336427945635e+01 4.948247505047271844e+00 1.400405633581581277e+01
1.065668732891849463e-01 1.041067666851874129e+00 4.505546424589306653e+00 4.961943987306901782e+00 1.416341576320745688e+01
6.067082390915253670e-02 9.952876867319423448e-01 4.339160447613583926e+01 4.036935812755240605e+00 1.328040805617205677e+01
7.591875703967511380e-02 1.023485104941287194e+00 1.995339087496167707e+01 4.493155981081805805e+00 1.371632313412469628e+01
7.142395362836283235e-02 1.004667814505113110e+00 1.543790007450622959e+01 5.671731740900177954e+00 1.430892294972207246e+01
8.652079812914324763e-02 1.020993079422302552e+00 7.118079122688232729e+00 5.974682235014808995e+00 1.474450885413177303e+01
6.730286213199210277e-02 1.018138599532814270e+00 5.627827246429949781e+01 3.113754222849191233e+00 1.252767691556991103e+01
6.479342968705707750e-02 9.974680413202872131e-01 2.207363852028399975e+01 6.016986086848877591e+00 1.444254825950552856e+01
5.881670176064694028e-02 9.877509380258094884e-01 3.071709516639570481e+01 5.757842294296059649e+00 1.438876580691021623e+01
8.300290598911203022e-02 1.021565220588118494e+00 1.490199200562425830e+01 3.721467106071640885e+00 1.321314238527677531e+01
6.586316917810093596e-02 1.003323739849228513e+00 3.214727659945994986e+01 4.323696538441287984e+00 1.359863297123643378e+01
5.373768223339209227e-02 9.872145585290822423e-01 4.729179993893309586e+01 5.000673223289308744e+00 1.439260452378876742e+01
7.965888475238887267e-02 1.018705887885514638e+00 1.512589203329772047e+01 4.238417362560962687e+00 1.370493658732595144e+01
6.097325507652732318e-02 1.014785917289478201e+00 4.905384308167455742e+01 4.007203344686868007e+00 1.399529572635593055e+01
9.368026314944345734e-02 1.041939151883987336e+00 1.061218603682951844e+01 4.288198813241923979e+00 1.375350977450489509e+01
6.373014714730734775e-02 9.968655609865654244e-01 2.800854979542343060e+01 4.688828812291745862e+00 1.396340219110374292e+01
6.223494531213152187e-02 1.003433103132739923e+00 3.730155905320317800e+01 4.163198153368320220e+00 1.369251556920706925e+01
7.137396715804214531e-02 1.005520786089742602e+00 1.739465865325977489e+01 5.326287208579113752e+00 1.411739495072387740e+01
6.180427723353939390e-02 1.005345897715903325e+00 4.639235111493299257e+01 4.459289456820569875e+00 1.342923154532519270e+01
6.323128393654862955e-02 1.004085545075285912e+00 3.097414987064399838e+01 4.244907471465154458e+00 1.403027892118658571e+01
9.948276405322396820e-02 1.035643394072050860e+00 7.681999957179256100e+00 3.615654047360989054e+00 1.338474262650481528e+01
7.656901000042218297e-02 1.011008238029761808e+00 1.984229385142747049e+01 3.908544914417332095e+00 1.301353874018261259e+01
8.529582282282369143e-02 1.020045101119172459e+00 9.281030038747807964e+00 5.867752111873919318e+00 1.456397706606932196e+01
1.024214557198875747e-01 1.046297442016723478e+00 6.477650242894905652e+00 4.834414186642418620e+00 1.409043738991389993e+01
5.463093272825160496e-02 9.783576324585161466e-01 4.278805604328323398e+01 5.614990162146842323e+00 1.418481778451237219e+01
7.033020832218539464e-02 1.022869598410476089e+00 3.224898741644160793e+01 3.595642082731112854e+00 1.331692818792766531e+01
5.992150534069764362e-02 9.974716504141485363e-01 5.156220419211217632e+01 3.602058677993890790e+00 1.325526827976073463e+01
1.029717099304434114e-01 1.048733564351976177e+00 8.087710066048856561e+00 3.948455581969725348e+00 1.328638651217243627e+01
8.574638785933566543e-02 1.034476830275443460e+00 1.284623481532607947e+01 4.187450917494268232e+00 1.392562025859567676e+01
5.768645260248872475e-02 9.900565311737916652e-01 4.510354593597566719e+01 4.694744607159091032e+00 1.368870593364206201e+01
6.740351464047830699e-02 1.000996862245612240e+00 1.998466993587974727e+01 5.882180592106521999e+00 1.450830713647262193e+01
5.497114981246598031e-02 9.914496327341550952e-01 3.570142274383871239e+01 6.061160931918618822e+00 1.489632153301089090e+01
6.249264104230644462e-02 9.941519892287897786e-01 2.587450017036864125e+01 5.370859783137253096e+00 1.431203374778949744e+01
6.527893860806843751e-02 9.984837046110957015e-01 2.335562120031092093e+01 5.197687739841023280e+00 1.445307013710048594e+01
6.136353623871333707e-02 1.004332250278651806e+00 5.233758467160293293e+01 3.828395177985522757e+00 1.312001244205420036e+01
8.162418324147951987e-02 1.018175387467989523e+00 1.124385279056387432e+01 5.323701258160016714e+00 1.445478416343075523e+01
6.590384056961211268e-02 1.002292682212055253e+00 3.813264472026737906e+01 3.732928666461992062e+00 1.310221744399848021e+01
6.563021568166457764e-02 1.014589411798412666e+00 4.378593895274795500e+01 3.662211106810802530e+00 1.322923836204857651e+01
7.879586273889414849e-02 1.018708187493390982e+00 1.146057039491336838e+01 5.451762195812472456e+00 1.432968923840670605e+01
8.151391218773464120e-02 1.014614737933195787e+00 1.960198885068005481e+01 3.392249521926449685e+00 1.273202184163354822e+01
1.036705509526271579e-01 1.040190992875548837e+00 4.637324313043972523e+00 5.219521203293235878e+00 1.454616024492129611e+01
6.804617806744682473e-02 1.028896907499994073e+00 5.762553798873440059e+01 3.114080266467718516e+00 1.254820788645406182e+01
8.983511685369441335e-02 1.028894404319115496e+00 8.182440965865964699e+00 5.377158600519541309e+00 1.413203399007798744e+01
6.456544588414198094e-02 1.000976003286361937e+00 4.139774047734961471e+01 3.597635590632621838e+00 1.302335229238957126e+01
6.463733043880098839e-02 9.925850413589324406e-01 2.500951224022481512e+01 4.527073487309285937e+00 1.405106280264791430e+01
7.459772912863382732e-02 1.023184427624541648e+00 2.866532285727642204e+01 2.992080975127987763e+00 1.274988886601052052e+01
5.070445106387692219e-02 9.818593381747127147e-01 4.693563224178169691e+01 6.635218199987265919e+00 1.510075830710049516e+01
5.315325649396614172e-02 1.002232064744776219e+00 5.726009901285883785e+01 6.017837341708455412e+00 1.499349603185891944e+01
6.664987335954214442e-02 1.010665526098774469e+00 2.896388352611284489e+01 4.902705437524039311e+00 1.373111415337228358e+01
5.389332939809652473e-02 9.966849279972583853e-01 5.129331343223357464e+01 4.570622456972278869e+00 1.417935212613424945e+01
8.881623804746760498e-02 1.046124904043137738e+00 1.620845611244265072e+01 3.395831321563436589e+00 1.292877802824997246e+01
7.458053744995724044e-02 1.010534481262052919e+00 2.016875028930936864e+01 3.951938567187834206e+00 1.334972189588698477e+01
6.442560640661208760e-02 1.010939551410282133e+00 3.042454456204515267e+01 4.294578018885867543e+00 1.413865472364922837e+01
6.957479910434055670e-02 1.015733548739658598e+00 1.723041904585601714e+01 6.410561500445323802e+00 1.476451902316594378e+01
9.493055627619399750e-02 1.038755106895118629e+00 1.015862518351757338e+01 3.583370430211337165e+00 1.295858508415314247e+01
5.042371837380150990e-02 9.840922387253908665e-01 5.928838669550373197e+01 5.729713323993433249e+00 1.465675096675390598e+01
7.499940376768025885e-02 1.013693091947552860e+00 2.131584052879258806e+01 3.775292565142717827e+00 1.327871966648625701e+01
8.133874005859313694e-02 1.022869196417485194e+00 1.727509791644796877e+01 3.742419523334315379e+00 1.314985706457009762e+01
8.510782819055709436e-02 1.026268720908183996e+00 1.110532996253428095e+01 5.343437467639329697e+00 1.397648080094034206e+01
5.542027598621494106e-02 9.999304173335484824e-01 5.454297720326475485e+01 5.231335451030877159e+00 1.425011746119939993e+01
5.791886867102073733e-02 1.009050035704329940e+00 4.784305294322406610e+01 4.708428929112707273e+00 1.444699765815887993e+01
6.378276947407547637e-02 9.963501318500550541e-01 2.237916842578804832e+01 5.300788678620948602e+00 1.442205649611424256e+01
6.306948017642977078e-02 1.002382038313870627e+00 3.146849172214187718e+01 5.602565316759622327e+00 1.415552334926964839e+01
7.528205045714765620e-02 1.003585394670724940e+00 1.177230679430102356e+01 5.907539660087532063e+00 1.453118415560934373e+01
8.288344446083834027e-02 1.023246568103137744e+00 1.099787116077386173e+01 4.679958417072546339e+00 1.441060647382850313e+01
6.373206776105540261e-02 1.004255469084436525e+00 3.524164410006341086e+01 4.920552001532720432e+00 1.385791230954378328e+01
6.872140142997135159e-02 1.005421267834293753e+00 1.841051504104680347e+01 5.139049985105696550e+00 1.457234071733751968e+01
6.224369309149051233e-02 1.012205995856458429e+00 5.641851444233853385e+01 3.920280905821791784e+00 1.336253389512449274e+01
5.656767071769183697e-02 1.001355861500679012e+00 4.325889371585422793e+01 5.728949681885570300e+00 1.459899846144485558e+01
5.988936751578420592e-02 9.981837825195273295e-01 4.462788512948016262e+01 3.770987174389864638e+00 1.362516748872371508e+01
6.159358594436424583e-02 9.991551335090106400e-01 2.605040627687003152e+01 5.779596205950717547e+00 1.473837709299039389e+01
9.099846941963658786e-02 1.024479605961335471e+00 8.213693983319762637e+00 4.376124134878876859e+00 1.377166541938484201e+01
5.527048606329940106e-02 9.960808456942751299e-01 3.472895820965646152e+01 6.585997794957677343e+00 1.527094634946554486e+01
5.856487633285779176e-02 1.004123056848935436e+00 4.398646150320004722e+01 5.155569328153418951e+00 1.407909295152434126e+01
7.206136598435319840e-02 1.005841821432257754e+00 2.209094253642985706e+01 4.205529899487657985e+00 1.341741895510996052e+01
8.402443045053650805e-02 1.032209650648652222e+00 1.676683211943615248e+01 3.120561862215065929e+00 1.288992505429842161e+01
5.592813437881769684e-02 9.809081835534300131e-01 3.452227507716622057e+01 4.799435145196318864e+00 1.431731331542630770e+01
6.357266934347730047e-02 1.006278566785070883e+00 3.939812356269023752e+01 3.888536335287755552e+00 1.348102603411671829e+01
6.344310395527139046e-02 1.000381615085818687e+00 1.792975456055987138e+01 8.640712968659949311e+00 1.534660645162448844e+01
5.859427857143550966e-02 9.980660561598289071e-01 4.659248895158908965e+01 5.304122356539833660e+00 1.386522242516272740e+01
5.688200521067970916e-02 9.877953767230733817e-01 3.952751590802513704e+01 4.991986821376607431e+00 1.417701140275107363e+01
7.400717740193550609e-02 1.004306612649465746e+00 1.798320348717271600e+01 4.199580063994181600e+00 1.359940968567123498e+01
5.384827819377177582e-02 9.871181561545800953e-01 4.085281005139460575e+01 5.654714478849599324e+00 1.485021763644838266e+01
6.240413198447467003e-02 1.012056273993262367e+00 3.862965859303472627e+01 4.207338383935939063e+00 1.393634628585356339e+01
7.425122326585442689e-02 1.007898158876417538e+00 1.219425806891048936e+01 5.806918289881845219e+00 1.467980076776929366e+01
5.831430300548046120e-02 1.000523111335742232e+00 4.358184133483848655e+01 5.174377988838791076e+00 1.428411285958373966e+01
6.314135640354474888e-02 1.023452258119839087e+00 5.705014607584888608e+01 4.040677589929588365e+00 1.341260450533875748e+01
8.524095058837978522e-02 1.024350998392325796e+00 1.332462447695382046e+01 3.741476493576555651e+00 1.330524050495232835e+01
8.764518254420125554e-02 1.023087387745772237e+00 1.183086681220718894e+01 3.714645022798964913e+00 1.317847100838776342e+01
6.904261843045035596e-02 1.000867830725610474e+00 1.943137575263528660e+01 4.690421715653669388e+00 1.409263246371510014e+01
6.397294154632443552e-02 9.985157689750980836e-01 2.701768319985550804e+01 5.026858905007935974e+00 1.392233413802535225e+01
5.867324951214042406e-02 1.010429241847936144e+00 5.865776319820862739e+01 4.346382418573308648e+00 1.368205270379065119e+01
6.084451899813551889e-02 9.990778867566275645e-01 2.985639454011869987e+01 5.227039539578146154e+00 1.442706658272810749e+01
9.166591682299660149e-02 1.035673073505887221e+00 9.124099346586891812e+00 4.237527981104368457e+00 1.387707330781227100e+01
7.323019616372358764e-02 1.017620824019033199e+00 2.417246963583224328e+01 3.967737635864838186e+00 1.347087411685027725e+01
1.062903738836835921e-01 1.041465653149409087e+00 4.153775826663157034e+00 4.960665864315473073e+00 1.439121996228951161e+01
9.151657303730938164e-02 1.023216765907294823e+00 7.604036922451570035e+00 4.969742188730410071e+00 1.409818851417089469e+01
6.633030447951540620e-02 9.997574271768029375e-01 2.958234642316992336e+01 4.088690659019373008e+00 1.337082005618640146e+01
6.249997694522991393e-02 1.007084982155254327e+00 4.170590940567657867e+01 4.306980093051981484e+00 1.362427863117195592e+01
6.930363265020625385e-02 1.001656428960573164e+00 2.019907547980790241e+01 4.648227399936837756e+00 1.392953745472563831e+01
6.340198424725856929e-02 9.942944659110707351e-01 2.678860322635770075e+01 5.041233847236078702e+00 1.414054019679651297e+01
5.897130489475771453e-02 9.900311414126372611e-01 2.992233283680184996e+01 6.216012851042568954e+00 1.436070517429010174e+01
6.600961216396146469e-02 1.010167374727710676e+00 2.129286408646813200e+01 6.571935124295927189e+00 1.499049829837193570e+01
6.214359321656468677e-02 1.011368579047632110e+00 4.212681338745787940e+01 4.032582727351870844e+00 1.374623871500533312e+01
7.444053519527865648e-02 1.015314347300564579e+00 2.201828617085325135e+01 3.676070470211439734e+00 1.312475352295114206e+01
5.981108618174525021e-02 9.941913467004023230e-01 2.576431546025828823e+01 6.549443816386102846e+00 1.510714663457925155e+01
6.102508244234140788e-02 1.010631085660475659e+00 5.538200984126635262e+01 3.961404484671219528e+00 1.333346176947531703e+01
5.547923621201524685e-02 9.829724352934693377e-01 3.767956928196760202e+01 5.882257705110028212e+00 1.446277157647291567e+01
6.670987548765414110e-02 1.004710215942509643e+00 2.353641373084604638e+01 4.549999712550377495e+00 1.410391651134548674e+01
8.599841961040637084e-02 1.028005986758560031e+00 1.704249836892965675e+01 3.511426847531105899e+00 1.280920058890528779e+01
1.024699223276231003e-01 1.025448980355125883e+00 7.262097789231869882e+00 3.445069750166700029e+00 1.240668984258407015e+01
7.920373498680417790e-02 1.010603517047088395e+00 1.300474847995480232e+01 4.027838014407437051e+00 1.375443211874519811e+01
7.524107604728445808e-02 1.020953553643483724e+00 2.058289937732568475e+01 4.736294444681766080e+00 1.366295406899691756e+01
6.311808716048354639e-02 1.007740187615154603e+00 3.250072093988615762e+01 4.571034071183521341e+00 1.408571302899559541e+01
6.173332209128531978e-02 9.851311639203671477e-01 1.951452139278632103e+01 6.422497803321162380e+00 1.491715561419587921e+01
6.675641305596403952e-02 9.979432839806521294e-01 1.519610405857567415e+01 7.020303128782066082e+00 1.521640793547280701e+01
9.247142186233364702e-02 1.036579498558223955e+00 7.560990862235284382e+00 4.731937787663232697e+00 1.425377649525451496e+01
5.220704017443946604e-02 9.988697099094788756e-01 5.901224667243977251e+01 5.608590609359932699e+00 1.495356110849993314e+01
7.362693049366214604e-02 1.016502755296901706e+00 2.269867855405109225e+01 4.015320408633873406e+00 1.327984777937896155e+01
5.883960068162498447e-02 1.004657796237911072e+00 5.343722457912700463e+01 4.053896430310844679e+00 1.381631006899421266e+01
5.508275323199177120e-02 9.905389297184139519e-01 5.668254156330350213e+01 4.322519428356557114e+00 1.370427855416923002e+01
6.751628238103690727e-02 1.002267984686998847e+00 2.184166935682455346e+01 4.931148386994776978e+00 1.406386040348845867e+01
6.336747689035870934e-02 1.011739747111520149e+00 5.722717983133200903e+01 3.623321555080533773e+00 1.295836489584209517e+01
5.477734030389294628e-02 9.953135995043318474e-01 4.827408541899454519e+01 4.751087567828918168e+00 1.452848048506075962e+01
6.166404307444318250e-02 1.004234530663042690e+00 3.004306475361216400e+01 6.033772959269004588e+00 1.449751224345417100e+01
7.055354459850572690e-02 1.011460875740617160e+00 1.838429526104893341e+01 4.391125553394947367e+00 1.423123742876747677e+01
6.829773279934878150e-02 1.026799029516167083e+00 4.441369974190034497e+01 3.510768253606182832e+00 1.346123077245531263e+01
7.319648393814022491e-02 1.001725222008309046e+00 1.544507453782813045e+01 5.593725540715672295e+00 1.419658184574434223e+01
6.433145153097494240e-02 1.006810032052470438e+00 3.462610879055890933e+01 4.513299271676773472e+00 1.389542081731253553e+01
5.625286701703508668e-02 1.001480335950586609e+00 5.190815819728673830e+01 5.946195700783006188e+00 1.411767037532402114e+01
8.876031312273621743e-02 1.023317914658729011e+00 8.536630351682866547e+00 5.232054471139869989e+00 1.410124728579627806e+01
7.528205045714765620e-02 1.003585394670724940e+00 1.177230679430102356e+01 5.907539660087532063e+00 1.453118415560934373e+01
6.326710255767889479e-02 1.012068250108895562e+00 4.385354955406193511e+01 3.817107212519429194e+00 1.345687725502370924e+01
6.591453309918475501e-02 1.009817357399916737e+00 3.489180897890826571e+01 3.799011090197474072e+00 1.364506824948467667e+01
7.759346080332581164e-02 1.014563651307762271e+00 1.761171252199858372e+01 4.155193328821406240e+00 1.336293386640334901e+01
9.410245357914139019e-02 1.029630461528883822e+00 7.433028026150189760e+00 5.110139704936141669e+00 1.416369531215472577e+01
1.042308493414849796e-01 1.037875779423560907e+00 5.005324013407510542e+00 4.917116141935885310e+00 1.406406455232794350e+01
6.268839164768087724e-02 9.939080601784673341e-01 2.636834796713476692e+01 5.160463431353116803e+00 1.435878088891139548e+01
6.376993856624195434e-02 1.022334689337955016e+00 4.293073811296859787e+01 4.580873241150732689e+00 1.394034652443191646e+01
5.503226224766119556e-02 9.965774644533730298e-01 3.760861808192332489e+01 7.028473834111808038e+00 1.512608987374698444e+01
6.816780728477110640e-02 1.002351554051136295e+00 2.509109771237764619e+01 4.069164954739189710e+00 1.352238031282674768e+01
7.775253983494485877e-02 1.025155580282293588e+00 2.145388341932539333e+01 4.060903123704598272e+00 1.325548293482347617e+01
9.265842685505465415e-02 1.036900498214980093e+00 9.359109455528642485e+00 4.415140041463347487e+00 1.368509796582531379e+01
6.768096612524815425e-02 9.926716745663461960e-01 2.458097418806104528e+01 3.395881146464418077e+00 1.321948893996672147e+01
7.916343371194937972e-02 1.009297412460550714e+00 1.351384719398182810e+01 4.528221020450184930e+00 1.371181792392113152e+01
6.450561776718169438e-02 9.998742407649880981e-01 2.359712407273796231e+01 5.518062969261651851e+00 1.431470831571849089e+01
8.941847057791214859e-02 1.021376062695177112e+00 1.171032622719018690e+01 3.415624188982869125e+00 1.264295999001359050e+01
7.625747043451933105e-02 1.031606677099241809e+00 2.073584607121054901e+01 4.011608311765561652e+00 1.374090852003239327e+01
6.197001179337797983e-02 1.007924544600088179e+00 4.859098804720609621e+01 3.984041917811580902e+00 1.375052040437493517e+01
9.817255333578805976e-02 1.047047170278329054e+00 9.682305300047460150e+00 4.244705638619318933e+00 1.342019625137791117e+01
7.227737246569326812e-02 1.022025402686728590e+00 2.616387990383100259e+01 4.782997273912410918e+00 1.360768215376223367e+01
6.701737652537562151e-02 1.013581386150158359e+00 3.011961388557338282e+01 4.569669398109657443e+00 1.371833169015776122e+01
7.639045977092903672e-02 1.008907436283077219e+00 1.921681659882591831e+01 3.735554460887171579e+00 1.325636011060541897e+01
7.292119820263578966e-02 1.027152450095002889e+00 2.516297522683063193e+01 4.488635593772849042e+00 1.374928480815208864e+01
6.854902768592323337e-02 1.003835223561909906e+00 1.745880292336095252e+01 5.859710561827546904e+00 1.462822234649194719e+01
6.604503189200557067e-02 1.004108426151905542e+00 3.229667986857649709e+01 4.072588383472236728e+00 1.337206578750279107e+01
1.084405053374062899e-01 1.046925252478887014e+00 3.928901224942809911e+00 5.370034361495036102e+00 1.438680364444256909e+01
5.684619498765327433e-02 1.002294899577937493e+00 5.234584808135487322e+01 4.653445796233010689e+00 1.397016715023363709e+01
1.014127391370786557e-01 1.037815935230191888e+00 6.263804585513362611e+00 4.373302556562416399e+00 1.395895014043409077e+01
7.087892883844558456e-02 1.005293790153430011e+00 2.014150318923193339e+01 4.746613368531312993e+00 1.366419052891268748e+01
5.889626011272167116e-02 9.954647323488285959e-01 3.363568268012422635e+01 5.786464982572967486e+00 1.449981149521628687e+01
7.057825400325071219e-02 1.018003384187098348e+00 4.389345514711433083e+01 3.191063632153054996e+00 1.242120029617389854e+01
5.707628167449967788e-02 1.011620490025741725e+00 4.939012419130572340e+01 5.957076445852012014e+00 1.458763886902704421e+01
5.748103676923824873e-02 9.967140599479330509e-01 4.702645404034218757e+01 4.786190236406804743e+00 1.366672853592711334e+01
8.400640186306246315e-02 1.016145967358141222e+00 7.684775668251463188e+00 6.330874837224144791e+00 1.477365593375466268e+01
5.890759744144159066e-02 9.992718676818352908e-01 3.888635364919193904e+01 5.593527028954123459e+00 1.427180725883727774e+01
6.210384923069430657e-02 1.008289217426678208e+00 5.323943925082539863e+01 3.510057969872400374e+00 1.308423871519155846e+01
8.965644435326780570e-02 1.026626176667741808e+00 8.451283440162457694e+00 5.182152737000534692e+00 1.413279219655932728e+01
6.951185555648160819e-02 1.015588910524096056e+00 2.574347851782254892e+01 4.444804599336547035e+00 1.361149838010254953e+01
6.372867116173527857e-02 1.006069177850119400e+00 3.408923748247035235e+01 3.967705079287519254e+00 1.385297208458234230e+01
6.263434378585933104e-02 1.009240715366509722e+00 5.359253898876506383e+01 3.939176989701976161e+00 1.314996930473005676e+01
5.601903677744178578e-02 1.002982054025307601e+00 5.199652512604556875e+01 4.821776873907248628e+00 1.445416148179378979e+01
8.774929785633692192e-02 1.028994215110005106e+00 9.341833052336948384e+00 4.438568019337656878e+00 1.431780507266656599e+01
6.740266434483391245e-02 1.009585940435230977e+00 2.378696392858670094e+01 5.856357494277143694e+00 1.430984576598354963e+01
6.107447779509848906e-02 9.946421011513416621e-01 4.235956695255160298e+01 3.993820182412548991e+00 1.321810215478314809e+01
7.761298449274539601e-02 1.029226753881015366e+00 1.805197328726407235e+01 3.985733708776072692e+00 1.377621629109757961e+01
5.816809287521466920e-02 9.924602641588242680e-01 2.953867342609213864e+01 5.755124152606667209e+00 1.492197190203757273e+01
8.833202608673948464e-02 1.036700603670787313e+00 1.475229656146238177e+01 3.531408713998301252e+00 1.305374404467432115e+01
7.908781979141614460e-02 1.021901188978915576e+00 1.102910702438793145e+01 5.785166544965305135e+00 1.478773464765166779e+01
5.887175152852339860e-02 1.010768351996737646e+00 4.890047101789438955e+01 4.251698598702875032e+00 1.392775065752776165e+01
6.870901667793295753e-02 1.002346854366187756e+00 2.212495481253482410e+01 4.521400183792871452e+00 1.388627671702423427e+01
1.022727699793292422e-01 1.049599381526720832e+00 8.157778776056689551e+00 3.688132083056870236e+00 1.327014023227872208e+01
6.218326285104681939e-02 1.000490549932756323e+00 3.796180594538900266e+01 4.428333272032765500e+00 1.370892941007132215e+01
1.082096442025081290e-01 1.048605906243270436e+00 3.686477425086776449e+00 7.009931570417437641e+00 1.506277465905992230e+01
7.264711567652494539e-02 1.018302798360370964e+00 2.019037074578395519e+01 4.525640529620646113e+00 1.405095427935594365e+01
7.153516679857259419e-02 9.994459827067891933e-01 1.467670463071476661e+01 5.673727073522296216e+00 1.442152908265109446e+01
4.840930717364363284e-02 9.783999046327631621e-01 4.843569247232132113e+01 7.459014272434392190e+00 1.544719098430019244e+01
6.273241666410668549e-02 1.010670998511151719e+00 5.345294837432088286e+01 3.842962920692619910e+00 1.324713015257896487e+01
5.131412778650465412e-02 9.989709296526441129e-01 5.934073491945057555e+01 5.897647959837573950e+00 1.490438994508207315e+01
8.591685186007480546e-02 1.025568102233330281e+00 1.256972819470848357e+01 3.864285175972422159e+00 1.354192083691113702e+01
5.921452330986691492e-02 9.929676647837757386e-01 2.864275762862096286e+01 6.454502344498251887e+00 1.447364965958629313e+01
6.841658134321704221e-02 1.031941315436150974e+00 4.401496796091406338e+01 4.560862374520470830e+00 1.346874671502108711e+01
6.562800235247094605e-02 1.008515731947475347e+00 1.982947233769002082e+01 7.033720975680292753e+00 1.517245457706301082e+01
6.634624386807863594e-02 1.015333291068996946e+00 2.763041730911961480e+01 5.927467116498354116e+00 1.447892367527689750e+01
5.768171992077064658e-02 9.962779166390487440e-01 3.615190614027810767e+01 5.777418508074401160e+00 1.470502856941583048e+01
6.183655221097675292e-02 9.991191733177890999e-01 2.945642828723627105e+01 6.139953261934167017e+00 1.435170468729725357e+01
1.001143770095443974e-01 1.040205027235089563e+00 7.425227920448074670e+00 4.752487758473028734e+00 1.376735419081164835e+01
7.305497738987179468e-02 1.002471983694179780e+00 1.471712209406542016e+01 5.084869251114024991e+00 1.413471744012274911e+01
6.366291783267709337e-02 1.005799583582260626e+00 4.922083080324240001e+01 3.098159487133656853e+00 1.295232374206800152e+01
6.482109392298694706e-02 1.008836534055113976e+00 3.169118383373971781e+01 4.469688417946185766e+00 1.390076502283936222e+01
5.352646729446263602e-02 1.001621040527254536e+00 5.377164807714798656e+01 5.570342437420449322e+00 1.483891480250598960e+01
5.858648985605020842e-02 9.986840600770438003e-01 4.694958168165585732e+01 4.323738058507670345e+00 1.369018359783650851e+01
6.046793440048299495e-02 9.844852012577384182e-01 3.149074365426810473e+01 5.129771851811492311e+00 1.395529240850187591e+01
5.427786233323386722e-02 9.871723003831827103e-01 5.006660059631718696e+01 5.764301339447894357e+00 1.417354046157232261e+01
9.536999125979683800e-02 1.036301020052391886e+00 8.182735278710941529e+00 4.356026438872372175e+00 1.396896485561144807e+01
1.075000104687066083e-01 1.047277376271736449e+00 4.273952652202769542e+00 5.471658509981311980e+00 1.449253529793226392e+01
6.638274488249307215e-02 1.016236705791404349e+00 3.814764103740473900e+01 4.701479125602443077e+00 1.353718243287253564e+01
5.047847768110191868e-02 9.725981087291321048e-01 4.613456174039779967e+01 5.400875894748963013e+00 1.455998428524195276e+01
5.724648037954796487e-02 9.901262452401520253e-01 3.953516126935292618e+01 5.234991744070862651e+00 1.430068462700428356e+01
5.743447782508682292e-02 1.001956951775346827e+00 3.945603550485690647e+01 6.045629712321132665e+00 1.463720882038849247e+01
6.466799711740016388e-02 1.008711087284207775e+00 3.918175634281684694e+01 3.557750168227873377e+00 1.325600075331719374e+01
7.669539065784906906e-02 1.003272364036018161e+00 1.216131356721090384e+01 4.900144452689703556e+00 1.428923522859821738e+01
1.045036803711768131e-01 1.040124634020217709e+00 4.359737686068996254e+00 5.099229378776422905e+00 1.434539262564302042e+01
5.943563959691763182e-02 9.915514849846162049e-01 4.175037107488371646e+01 4.725958164737369849e+00 1.382904996932243336e+01
5.690936753582721136e-02 1.008431970490994090e+00 5.752891076797863690e+01 5.041584780963325407e+00 1.431176252017653816e+01
7.904857254601221905e-02 1.022433443489418226e+00 1.328487678527371507e+01 5.424681404165676568e+00 1.456426083342716638e+01
5.165212795094287906e-02 9.814759418860585782e-01 4.706820457999615570e+01 6.053667982755099430e+00 1.474002040934747626e+01
9.238870880326199853e-02 1.036230831694809007e+00 1.024641449739831245e+01 3.846375418324145201e+00 1.347056490785045213e+01
6.260757167587510663e-02 1.023176343120837384e+00 5.628807572854777419e+01 3.707388594872992993e+00 1.333795394980536742e+01
7.196951814188100316e-02 1.015071444568110381e+00 2.573185227723229573e+01 4.284504942226783797e+00 1.328857218424226438e+01
6.892257389833014725e-02 9.995788840812942500e-01 2.685743995487157321e+01 3.869911559212546592e+00 1.320260253092083502e+01
7.815118308610514986e-02 1.013681269264317564e+00 1.715995637871176527e+01 3.835600867400576597e+00 1.337981455714237988e+01
6.715256334495954549e-02 9.894146282598664799e-01 1.894412839714510000e+01 4.781707748717209938e+00 1.399257053318714306e+01
6.150267903549023335e-02 1.000998484190583460e+00 4.644681734103453152e+01 3.875263888707507487e+00 1.334939958026462747e+01
5.889639878874603635e-02 1.003151305159659001e+00 5.963939444762484499e+01 3.981769902893617541e+00 1.349732617365667231e+01
6.149745819445540801e-02 1.012535470148755223e+00 4.554129748140266543e+01 4.587150949176020731e+00 1.376769872364543801e+01
6.163966848503294599e-02 9.768923303010651482e-01 2.487870840326577593e+01 4.424994125247336818e+00 1.373683622873173427e+01
5.381937532981707906e-02 9.867058488956483853e-01 5.674274869716694525e+01 4.612735688117270527e+00 1.409873821842919739e+01
5.935700844563435857e-02 1.012623702167209538e+00 4.627732206665815085e+01 4.158494803862955003e+00 1.426823725245483310e+01
6.106664654495696370e-02 9.968035396014942595e-01 3.509807926713677517e+01 5.135692312301681106e+00 1.402468624534193253e+01
5.030153913273753552e-02 9.892839679982301515e-01 5.789948288773708640e+01 7.868944439062816265e+00 1.493455481759202996e+01
6.558522784489621837e-02 9.968037678406013180e-01 2.000609162991863599e+01 5.646041361165920591e+00 1.444298977130911510e+01
5.767392599624272115e-02 9.969946494475664389e-01 3.636055154070690065e+01 5.877706064422006271e+00 1.475762215450871473e+01
6.231843481702311477e-02 1.000665259403391127e+00 2.879001183241929596e+01 4.733419185270001606e+00 1.435078794140765446e+01
8.693038316123968823e-02 1.032687717212280143e+00 1.328531972464113053e+01 4.009028355819022948e+00 1.338267367474698233e+01
9.257314522001677815e-02 1.026549570091971786e+00 1.072483839378433323e+01 3.730981612524411517e+00 1.316561847427807663e+01
6.013674149201500563e-02 9.988275134498504348e-01 3.228283286944004260e+01 5.732608384342989361e+00 1.467519229705203898e+01
6.749934728737080891e-02 1.001553328561708867e+00 2.599451429877472464e+01 3.823151048061068202e+00 1.355719982224098885e+01
6.050523921362926938e-02 9.949500808932053575e-01 3.475778663708122451e+01 5.329757815449661429e+00 1.413103652486055140e+01
6.016002844258967058e-02 1.017977582460925179e+00 4.433333437971296576e+01 4.922230751650867653e+00 1.426269463848807284e+01
7.834116847288281893e-02 1.006664615862293610e+00 1.008067647703569492e+01 6.601112980169897781e+00 1.457544163235041879e+01
6.745723883546553279e-02 1.019054306833671042e+00 4.620507264369159373e+01 3.380308064012743863e+00 1.294315448331714258e+01
5.269475846952550308e-02 9.908352455141236081e-01 5.708778761410307823e+01 5.105398838495657010e+00 1.447840126123267623e+01
7.576261561344069251e-02 1.003919528697218899e+00 1.444246471269260468e+01 4.724810316860351911e+00 1.377720187483103942e+01
6.273241666410668549e-02 1.010670998511151719e+00 5.345294837432088286e+01 3.842962920692619910e+00 1.324713015257896487e+01
6.484555687191360940e-02 1.003743506359515036e+00 3.166254487184535193e+01 4.323444347701111745e+00 1.375586622154148664e+01
7.199724395212196704e-02 1.008432494699494475e+00 1.591995303523047767e+01 4.970847247528118018e+00 1.434548560508195614e+01
6.177810895269059133e-02 9.958000590335137625e-01 3.542172010926050518e+01 4.078040977850490023e+00 1.366433403699284277e+01
5.502017430415854365e-02 9.955006423947810879e-01 5.295703878763734451e+01 5.024244424501099537e+00 1.414583432889524062e+01
6.749057289133326976e-02 1.019011811923648647e+00 4.774833510609877152e+01 3.456369851975234830e+00 1.286125282340337428e+01
6.709013617494277715e-02 1.010772431759565881e+00 2.985786172986165710e+01 4.047731406900080486e+00 1.351455730161199931e+01
5.764956760616061354e-02 1.002541050353139784e+00 5.821159704571911675e+01 3.991359542936783633e+00 1.384540921367905852e+01
6.329199336544888421e-02 1.008447791961688322e+00 3.682670135945738821e+01 4.114715284845541277e+00 1.365992467830276880e+01
7.759346080332581164e-02 1.014563651307762271e+00 1.761171252199858372e+01 4.155193328821406240e+00 1.336293386640334901e+01
7.430798996721930949e-02 1.014967813957522891e+00 2.067312275984013326e+01 3.913313487315734029e+00 1.346952546714911136e+01
8.104118297503208612e-02 1.027948686823237034e+00 1.387041129315832499e+01 4.146435486372419099e+00 1.389436918791011522e+01
5.939788141729826498e-02 1.009585729933582865e+00 5.183770443918304238e+01 4.201388367273104940e+00 1.365391637628654031e+01
6.204512578325983851e-02 1.005280361134591960e+00 3.483028514870754577e+01 5.709014656474911575e+00 1.427708009364212494e+01
6.111382504107015778e-02 1.002227500737570054e+00 4.863200548317044536e+01 3.749555291529922840e+00 1.328645034226399346e+01
5.600555812273094736e-02 9.977281815067330362e-01 3.151528369228909199e+01 8.212039662456453115e+00 1.542212433778614589e+01
7.038883045458284304e-02 1.006069792922349437e+00 2.034587881041037605e+01 4.762057469331122839e+00 1.392925195059146048e+01
6.379581498203153178e-02 1.011866793565310285e+00 3.060966708826552818e+01 4.685258316123452893e+00 1.430677500867632013e+01
5.577623617349724422e-02 1.002783995752832835e+00 4.697677806852075832e+01 5.276877019156506421e+00 1.462432397245131632e+01
9.682478959528643958e-02 1.036838659392081530e+00 8.578931061015435233e+00 4.739799939495773273e+00 1.366278057703975080e+01
1.011566874299515972e-01 1.037042644024684490e+00 4.937923355187827212e+00 5.327364032574666730e+00 1.454981826016355129e+01
7.930750648412285275e-02 1.026128562048670867e+00 2.076242210636901220e+01 3.936887011787192581e+00 1.314226789053475564e+01
5.723424406243931423e-02 9.989792508449757413e-01 4.073965511404524875e+01 5.644436902281107393e+00 1.429602950370433234e+01
5.623780067267670352e-02 9.924047251697540872e-01 3.033993979328160151e+01 6.516628922214854569e+00 1.519378726872798246e+01
8.280954832719474024e-02 1.030802553134847033e+00 1.389440226062843919e+01 3.963719943603704277e+00 1.365776712704290219e+01
4.820490263217298843e-02 9.752125757856043853e-01 5.936609462171080054e+01 5.963285592158824144e+00 1.474150412080658690e+01
6.709340279438631705e-02 1.013116978708381355e+00 3.107236320835471588e+01 4.069153455551016485e+00 1.349021698487906384e+01
6.314122056756836521e-02 1.004159364432521739e+00 3.055735999152771853e+01 5.311372476211339233e+00 1.424970831383199332e+01
8.121419126420661994e-02 1.014788187832762922e+00 1.133677344896901928e+01 5.384857154724197237e+00 1.427428842585486457e+01
6.294337011266257220e-02 9.954583250594045696e-01 3.877446850980966531e+01 3.926297293625735207e+00 1.327863292261171324e+01
7.112481669553824548e-02 1.005504686906266931e+00 1.994788587214948805e+01 4.410445944156092146e+00 1.377200981478551434e+01
5.359663276627670003e-02 9.980609890918119564e-01 4.268574027331018073e+01 7.340951462862511434e+00 1.498520510173991127e+01
6.904916088708729083e-02 9.992562565938841734e-01 1.928840695865460475e+01 4.460006374787040428e+00 1.419548485022070849e+01
6.482495473775601313e-02 9.989831898872777449e-01 2.245529430975632579e+01 5.627736212628032142e+00 1.445973996718361221e+01
7.314446985373820875e-02 1.008685576995143718e+00 1.829728595315806672e+01 5.116191477226699647e+00 1.374357282477124542e+01
6.532642478832491328e-02 1.015883962807225815e+00 3.910217249997162980e+01 3.937478865930158722e+00 1.369440653944628039e+01
5.299421168271029742e-02 9.921219977855880723e-01 5.401035512882511114e+01 5.207241170607274761e+00 1.417796747375492394e+01
6.972193125852838014e-02 9.990851571779904017e-01 1.416687900222628116e+01 5.814170880515087347e+00 1.487769693880971467e+01
1.030013985938259408e-01 1.039319822934336779e+00 5.962497629817054445e+00 4.621788800517235174e+00 1.364921479446027597e+01
5.968136913481324191e-02 1.008426263559133895e+00 4.223288574782427673e+01 4.877083913200469745e+00 1.425258582646979022e+01
5.967377141600806179e-02 9.971639517241873696e-01 2.755262966062404217e+01 5.732315634868290211e+00 1.500058599823073635e+01
6.710921003334612001e-02 1.018733415838400047e+00 5.819594114691665254e+01 2.971850957071701327e+00 1.234467010357156980e+01
5.519084612649523269e-02 9.965376985795816323e-01 5.963275657701850463e+01 5.061941493353235622e+00 1.401178190539998525e+01
8.417783870506961863e-02 1.022382487113599137e+00 1.489357522029261460e+01 3.420741129856619267e+00 1.314917084884640985e+01
6.897121210060497276e-02 1.019250436816372174e+00 3.195536699727428953e+01 3.590526037685109806e+00 1.353511475262394192e+01
5.752162235233678617e-02 9.944836667829997090e-01 3.706806467004450667e+01 5.446298665528224170e+00 1.442211450422126440e+01
6.225469218527013987e-02 1.010550547504605268e+00 3.497467629451171689e+01 4.690793451992411711e+00 1.406374554804944133e+01
6.757059425174545553e-02 9.977265822693102137e-01 2.774870019373576469e+01 4.126663759194715730e+00 1.321536210175460901e+01
7.078607599329450606e-02 1.006819451012599176e+00 1.701217219324293950e+01 5.506989565330504988e+00 1.457355291149488430e+01
5.928711857745905950e-02 1.003286965918703810e+00 4.248276103384939262e+01 5.078833883274921135e+00 1.411060146247850433e+01
6.099716902421255249e-02 9.928109711219470501e-01 3.309947605376212465e+01 5.311307446301915647e+00 1.419012125485398457e+01
5.396340694001777738e-02 9.842504765027618729e-01 4.827245977767316987e+01 5.370719758463772031e+00 1.440196502586393734e+01
6.510070242994256406e-02 1.006349942014715948e+00 3.695769201349703081e+01 3.684799049050688335e+00 1.348996235500988128e+01
7.645774726514643904e-02 1.001153753674585811e+00 9.446650213236519988e+00 6.180029564287059074e+00 1.484127576365624535e+01
8.993840780729325801e-02 1.032444008309475691e+00 1.130533302535572915e+01 4.266203542071783872e+00 1.363511815363677293e+01
7.218808105163705691e-02 1.003416860808092226e+00 1.402990611703983248e+01 6.111132253741160092e+00 1.442953989201171261e+01
7.927194429618157623e-02 1.008821875525802270e+00 1.558011191636255433e+01 3.644260838601246277e+00 1.332762761003272445e+01
6.392921366521366056e-02 9.881322263938168149e-01 1.910266739268048042e+01 5.962667859454835018e+00 1.452389139132429641e+01
6.281269488550866864e-02 9.988479595394290644e-01 3.330079229213470171e+01 4.593545583735049398e+00 1.382642231065619143e+01
4.827398766406139352e-02 9.664050056086362916e-01 3.682912083165884098e+01 8.991881367180045714e+00 1.565651519797877000e+01
8.746295639613088646e-02 1.033850570121937817e+00 1.130562133231216038e+01 4.441306507028408568e+00 1.370963635128309832e+01
5.462556484106331767e-02 9.877349277617950563e-01 4.085078718253124919e+01 5.675560004943354997e+00 1.438142025344961716e+01
6.069588716851641308e-02 1.002147579137454780e+00 3.716115900624392765e+01 4.480543121519739991e+00 1.414394983102545389e+01
7.637154483986054176e-02 1.020904835397141719e+00 1.924944176686546982e+01 4.123293052028397021e+00 1.364326391496784474e+01
7.085814824259872857e-02 1.019014174634429892e+00 2.571149941402101291e+01 4.541544693690716450e+00 1.351014020176343067e+01
1.081331565859659227e-01 1.041978302541870294e+00 4.515529793796652314e+00 5.316359189698300902e+00 1.409475258025903699e+01
7.498104325201179754e-02 1.010941459836863565e+00 2.040134949334345649e+01 3.933158664162585083e+00 1.331679562057552069e+01
6.499648828237881981e-02 1.008203075600557330e+00 3.598522075065402248e+01 4.169755674063303275e+00 1.338528006741414522e+01
8.793155497745806792e-02 1.032617562509091202e+00 1.554530478861292231e+01 3.062162487798858912e+00 1.278624128364976897e+01
6.291029691954326541e-02 9.984317650667761113e-01 1.584485935601477458e+01 8.273206231671505151e+00 1.595059732555461984e+01
5.843010641292054053e-02 9.999350585116842938e-01 4.708965910247917463e+01 4.454770112046107400e+00 1.385027388557487527e+01
5.982660738935017403e-02 9.942314767232022232e-01 2.469417882148639976e+01 6.627832884582613104e+00 1.496443404520084819e+01
6.322977656357339771e-02 1.000934304434120570e+00 2.222476898576736914e+01 6.133358659005950564e+00 1.511708410354168919e+01
9.371388989781850865e-02 1.031089916395888206e+00 1.057724654015833998e+01 3.776399325811579999e+00 1.326376299862256936e+01
6.314122056756836521e-02 1.004159364432521739e+00 3.055735999152771853e+01 5.311372476211339233e+00 1.424970831383199332e+01
6.948104389096301792e-02 1.029588578115396169e+00 3.476076804421897748e+01 3.722228844361907818e+00 1.336103262386265556e+01
6.480284933195869235e-02 9.973835847571032032e-01 2.758768842847904423e+01 5.142000865910810958e+00 1.396888092850172747e+01
6.350946048221918494e-02 9.975501988379008589e-01 2.685082814099706994e+01 4.668960802611021421e+00 1.428666426808678835e+01
8.099563454912013516e-02 1.016129144125856643e+00 1.362986657690212056e+01 4.090280813380971381e+00 1.368005573825162280e+01
1.095566706798839635e-01 1.044720337283048917e+00 5.318449162079568637e+00 3.877127939774643206e+00 1.323537879261880157e+01
4.970283390270354568e-02 9.892547774859563603e-01 5.616980056160033996e+01 6.198916472467752570e+00 1.510486191687999913e+01
7.868812584549564337e-02 1.019783298641548042e+00 2.183803185410110004e+01 3.422651011346586891e+00 1.281863581179391609e+01
6.174180584274562011e-02 1.005828988233704369e+00 3.558472258930387966e+01 6.215492169536471323e+00 1.426003741987183560e+01
5.628758445200678084e-02 1.002364906621177276e+00 3.996560567473861170e+01 5.844372320901944029e+00 1.496477698480993368e+01
5.762253802893651383e-02 1.004962780365789010e+00 5.769261813398312455e+01 4.323956051961151736e+00 1.402050311165005958e+01
1.005759954574214077e-01 1.042231116463057550e+00 6.706902457599518641e+00 5.065489764107467430e+00 1.411421855145771964e+01
6.246963693594399791e-02 9.903982660924052217e-01 1.938012207643368612e+01 7.159672673212151395e+00 1.497450945237637754e+01
5.533506263472869752e-02 1.007430262876149119e+00 5.469136283679328869e+01 4.628113849498539878e+00 1.441077679877230189e+01
5.540586323046459150e-02 9.967091487724958343e-01 3.970628931142306328e+01 6.169634348423546300e+00 1.469849744593419061e+01
7.513045472278043202e-02 1.012274911837797831e+00 1.746788868160738417e+01 4.072002223761403528e+00 1.374602078961189910e+01
6.019928670047475922e-02 1.000413922958891977e+00 2.751632306914581250e+01 5.471758209379416371e+00 1.493276038295176278e+01
7.507715267395168035e-02 1.022565031311562178e+00 2.264665420282000952e+01 4.071096232429450623e+00 1.352315647224784279e+01
5.877515367203445251e-02 1.000000971628058899e+00 4.288524917733599295e+01 5.228393409889783072e+00 1.407218435634917064e+01
6.379384793462576642e-02 1.010873598632276993e+00 3.163717775900436280e+01 4.721627209013000481e+00 1.420837817186354357e+01
6.091667057860200574e-02 1.000725901286245945e+00 2.800305842471862405e+01 6.247179718083955891e+00 1.482857985733962458e+01
5.811838992671996412e-02 1.003633893537508870e+00 5.053421625120387262e+01 4.979696558210663149e+00 1.387514996219873886e+01
7.568610903960541758e-02 1.010788260638532554e+00 1.770091376143587070e+01 4.400900080210323750e+00 1.342425293089494609e+01
6.437996628404042687e-02 9.821671144232630990e-01 1.081708599370874246e+01 7.294313349479860875e+00 1.607601637679947615e+01
7.187838450338829288e-02 1.007388151426188205e+00 1.526037997341567376e+01 5.020520207775135191e+00 1.440341405844029588e+01
5.682139620157120041e-02 9.940329260643218090e-01 4.664574381209183684e+01 5.187062847021893575e+00 1.387794102678573438e+01
6.390804893990348345e-02 1.026512430553397692e+00 5.449993264396739789e+01 3.695866615500834840e+00 1.330943629981013387e+01
5.813878733818607369e-02 9.830171154652266319e-01 2.721904123787929208e+01 6.088285941992266359e+00 1.484837803241500609e+01
6.288843051169012988e-02 9.976856369411342129e-01 4.895936198936500716e+01 3.616496773923802088e+00 1.286794563509474365e+01
6.773047037295461259e-02 1.016882874618556531e+00 5.080294793595530933e+01 3.153643702663955217e+00 1.256401978441993705e+01
8.189963760744156662e-02 1.018291501627966333e+00 1.139395788246684660e+01 5.071329343542966939e+00 1.417302033849804488e+01
7.648491978392005231e-02 1.003113919620691297e+00 1.252685318102110656e+01 4.910379682335086038e+00 1.429104035594270883e+01
4.929388119223516995e-02 9.834480352792168700e-01 4.129508888004726685e+01 7.480379702768134464e+00 1.585305540935710589e+01
5.753186288881382421e-02 9.879304508084835179e-01 3.133779860978049925e+01 4.950851269700143220e+00 1.446363138079125754e+01
5.883779516363295270e-02 9.959036316377617437e-01 3.669084145537129871e+01 5.280131510573784936e+00 1.427241479852405703e+01
7.334082112550786847e-02 1.001045227068519727e+00 1.419224417960954021e+01 4.827516652699131328e+00 1.450891399243684532e+01
6.180704337657694919e-02 9.951791678002374075e-01 3.415015928426950609e+01 4.083828641487869504e+00 1.369790845996175577e+01
5.616682694122630826e-02 9.986755284803312538e-01 5.263813722721121735e+01 4.404949399966343826e+00 1.385779201545522454e+01
5.011763539350422292e-02 9.817141730275827927e-01 5.741730240874247215e+01 5.853561471724773035e+00 1.459805342480914625e+01
5.343919706874765418e-02 9.902065498627651285e-01 5.556049949683746547e+01 4.487234115357288999e+00 1.422810008752477628e+01
7.590978395638271758e-02 1.021690095722423530e+00 1.892354137223599508e+01 4.130287587354638745e+00 1.362989337301752002e+01
7.907622587939090730e-02 1.018072610886751939e+00 1.995928369144317926e+01 3.444766394104285201e+00 1.293947153836796993e+01
1.046776224825728963e-01 1.048899296460101604e+00 5.018451136628154785e+00 4.758723608213706768e+00 1.430727309609489240e+01
6.268548944802720957e-02 1.002195944477165979e+00 4.478962980348971001e+01 3.003763876605806793e+00 1.321559423078129569e+01
6.505983933178710599e-02 1.021996927519162490e+00 4.760956722655367912e+01 4.261942799595316522e+00 1.332747217602160283e+01
5.400230915457625291e-02 9.930198921218200692e-01 5.553281630949882697e+01 4.557971907028372627e+00 1.423196640566104065e+01
5.558763063855273745e-02 9.858752091181779420e-01 3.165732262197742841e+01 6.252400229193121994e+00 1.495310506894594660e+01
6.563805832774485816e-02 9.912367285157608343e-01 2.280450655288965578e+01 5.358599427036808471e+00 1.394602188941131793e+01
4.990869844217472873e-02 9.792329638426813254e-01 5.569570694392213994e+01 6.011059425521930066e+00 1.453004121207485433e+01
5.481890225928771898e-02 1.004611497881969129e+00 5.662273853100042942e+01 4.773296768722993022e+00 1.448405261035436453e+01
7.037312919105742637e-02 1.024541520365976233e+00 3.135911743966138587e+01 4.406187780464323467e+00 1.339230150003098707e+01
5.733761544594474791e-02 9.984554095621812619e-01 3.921468217198027872e+01 5.134534038330174965e+00 1.438587197269682250e+01
6.987620166057598170e-02 1.018351633118629307e+00 2.852445395196802735e+01 3.913186898783787004e+00 1.366768163524403867e+01
5.549580892501553703e-02 9.917762000513213883e-01 4.729655735589116716e+01 4.751333627942405435e+00 1.420521174807547560e+01
7.452638279386918085e-02 1.017596318961424551e+00 2.125699079052998997e+01 3.718027406898390730e+00 1.342803294228008504e+01
8.131008899650513100e-02 1.015189503857675923e+00 1.332799821585093270e+01 4.200979409342560089e+00 1.361782357036588920e+01
7.110682044096172660e-02 1.008630275844337065e+00 2.559286933032898048e+01 4.020035735177399872e+00 1.317133263133291265e+01
7.415339512979096659e-02 1.025969266057519036e+00 2.801842118833954842e+01 3.910634766733866563e+00 1.330532991058823278e+01
6.631377766304785704e-02 1.010137709958660812e+00 3.066009475995969069e+01 4.311528404796208136e+00 1.377572337827087701e+01
6.082626271524286393e-02 1.006465123246076399e+00 5.800973990947855441e+01 3.375882276842341767e+00 1.329814330322297522e+01
6.301994157609366876e-02 1.001152778062341264e+00 2.268853342034009657e+01 5.643372663757354246e+00 1.489420514366057624e+01
6.013353662589966675e-02 9.884917734308823478e-01 3.073443374917801663e+01 5.562019604361136516e+00 1.420904692500125499e+01
6.926536928262136406e-02 1.000045379716041349e+00 2.478576168536000424e+01 4.257922800585661527e+00 1.330346270689203791e+01
7.972448585983592240e-02 1.008882517758674879e+00 1.166127645114997513e+01 5.052536691514744938e+00 1.423326680654872156e+01
6.548360931934352203e-02 1.020833897404492818e+00 5.167225633955554542e+01 3.108497554877703628e+00 1.284396658716866213e+01
5.783358404272897352e-02 9.908024082910253938e-01 4.052151819090474305e+01 5.506694854583020771e+00 1.413764964953017333e+01
6.464202695856448300e-02 1.001843835902993751e+00 3.903473428396876699e+01 3.738548193365084593e+00 1.327754171619066703e+01
7.884223050232083696e-02 1.016804630630547157e+00 1.309517831593306170e+01 4.457887859509250816e+00 1.408368238989645960e+01
8.109001338984696272e-02 1.020918315025780565e+00 1.258393981774688797e+01 4.794835693448181502e+00 1.407210531327555536e+01
5.009988844047622014e-02 9.887087482724543630e-01 5.957210081517916223e+01 6.700420118458641383e+00 1.475714307694476801e+01
5.719044643930069199e-02 9.970658540999992603e-01 3.402902979983314680e+01 6.274033887381057717e+00 1.475770774727283552e+01
9.749305721495493682e-02 1.033801243133642522e+00 5.877518395802827200e+00 5.163474529814595648e+00 1.431313158575798461e+01
5.641244376288220841e-02 9.945675925667574191e-01 5.395074212452124840e+01 4.504806928869145466e+00 1.366971837597178663e+01
1.094649993154393347e-01 1.047491459118324419e+00 5.575423213317211690e+00 3.756559984988855572e+00 1.348547125893884413e+01
7.143922642214997620e-02 1.019230399014941835e+00 2.038254592667674459e+01 4.769166049315350264e+00 1.404564961004482626e+01
9.302384992502225891e-02 1.026390534814895394e+00 8.008585508811219000e+00 4.764337004497325445e+00 1.388397130881111607e+01
5.417780730448303744e-02 9.911607912459369230e-01 4.879730450584774104e+01 6.362862652655278062e+00 1.465590329263131508e+01
5.564902957129040650e-02 1.004016680674519657e+00 4.710613449727637914e+01 5.993579939617536212e+00 1.474009688709792343e+01
1.088492173108912137e-01 1.049246710953483985e+00 3.434913664769935426e+00 7.050006963840136365e+00 1.508238504945888359e+01
6.653271506660871082e-02 1.026646975158963748e+00 4.198449017919491411e+01 4.190443803228084185e+00 1.337934261598601005e+01
7.208191890298247528e-02 1.009422442625975469e+00 1.804680288757848672e+01 4.479975641060590874e+00 1.401471856115579229e+01
9.468005046906763367e-02 1.033126834373949032e+00 1.248386885280165259e+01 2.942480456598603134e+00 1.247095283617886530e+01
6.107441031196305520e-02 1.002555129659846056e+00 4.165258008376441978e+01 4.067517726866522132e+00 1.362021966038081899e+01
7.709655948710773810e-02 1.024230175803866105e+00 1.840824511916987305e+01 4.164697207049589345e+00 1.362083287385002706e+01
6.448876291273515637e-02 1.003036108102610457e+00 3.716539034943481568e+01 3.902133538349422448e+00 1.332751907237003941e+01
6.496871095049727707e-02 9.941804449229485474e-01 2.047188850246183733e+01 5.423994075734485776e+00 1.446529872504966363e+01
5.935631023125373384e-02 1.000884013787075810e+00 3.961347710765516439e+01 5.082152769348188492e+00 1.419542896280891853e+01
6.281313939555530079e-02 1.008099719159124774e+00 5.742039807329968681e+01 3.333744939452090605e+00 1.288908085227018141e+01
5.674975734559545293e-02 9.933588407556767086e-01 5.848480186803870851e+01 4.845894385783402036e+00 1.384466457029411046e+01
7.621648751728019033e-02 1.027974308181981655e+00 2.242868957069083891e+01 4.555559698231383514e+00 1.332540186175218722e+01
6.476717971084725023e-02 1.013672692688526000e+00 4.331489178758601355e+01 3.648007104900189201e+00 1.334166336620797644e+01
9.828358977035117627e-02 1.042813560907051018e+00 9.153114301110321094e+00 3.588289795128285498e+00 1.316515315023295685e+01
9.088469509605161256e-02 1.027223817431612618e+00 1.097031435974053970e+01 3.853374112484559966e+00 1.318658863638687428e+01
5.682226304985064230e-02 9.973786069306882496e-01 4.756919200104869816e+01 5.036803576739342425e+00 1.408201422128393254e+01
5.371753099602621928e-02 9.914169327166196810e-01 3.890419406476632247e+01 6.629478269550277858e+00 1.519645185138602805e+01
6.070389240485174476e-02 1.013717883884142967e+00 3.972820897548136543e+01 4.559135691141410263e+00 1.414654854641426773e+01
6.317039995265974484e-02 1.012000461550627950e+00 5.935706105046135406e+01 3.715533860236917896e+00 1.328109587056329133e+01
6.176878732192570692e-02 1.010959857874444534e+00 5.937039264483585299e+01 3.723304246210562329e+00 1.349390925645485950e+01
6.721604788663441965e-02 1.000636251388922648e+00 2.772303240664381718e+01 4.025019398964027495e+00 1.338164697865627595e+01
5.548085365710253569e-02 9.905489232257508325e-01 4.375612477121597976e+01 6.415997313798292190e+00 1.447316215221160363e+01
8.774929785633692192e-02 1.028994215110005106e+00 9.341833052336948384e+00 4.438568019337656878e+00 1.431780507266656599e+01
5.776661017728768749e-02 9.954351351117088909e-01 4.988138895752337021e+01 4.616282911712072945e+00 1.366135276496009254e+01
7.169573466698850317e-02 1.004377114211346456e+00 2.020077076161341978e+01 4.543266088674846159e+00 1.382071330444540003e+01
5.951764369255930359e-02 9.842599249958537966e-01 2.540909461454495499e+01 6.225407215596037602e+00 1.453541652492324054e+01
6.946823963825105031e-02 9.953461434352322001e-01 1.774299345640954684e+01 5.210941839434424239e+00 1.408875443246530601e+01
6.658859030608539620e-02 1.008784878199397550e+00 3.149117051387228372e+01 3.906079072793763984e+00 1.360959960398233370e+01
1.010585417440340167e-01 1.042995952511307722e+00 6.361142308716259741e+00 4.571494274369211297e+00 1.376424741497177884e+01
5.165413184535033037e-02 9.905915365583271015e-01 5.883516136859982026e+01 5.246478974564988462e+00 1.447467929428259836e+01
5.742811036717073575e-02 9.908867013442164140e-01 4.377399464930184791e+01 4.380248891666777666e+00 1.374162118506412966e+01
5.605568915571314259e-02 1.008360836425030937e+00 5.388695838599718968e+01 5.106703418416115525e+00 1.441437332314629671e+01
7.631850235421801243e-02 1.002135747881315986e+00 1.560404104517725443e+01 4.520066466140773009e+00 1.348069531659618825e+01
6.811631583185988326e-02 1.014055362686600903e+00 2.508520294221215607e+01 4.957405714482631787e+00 1.401372122198782932e+01
8.628718759465517363e-02 1.038938507392477506e+00 2.398963853193126994e+01 2.992093605145901059e+00 1.250812726651845530e+01
6.260757167587510663e-02 1.023176343120837384e+00 5.628807572854777419e+01 3.707388594872992993e+00 1.333795394980536742e+01
7.323700927501400337e-02 1.004162161666860342e+00 1.608236853991086335e+01 5.066643317285830506e+00 1.389983026873315808e+01
1.060355733555893298e-01 1.052880408582305805e+00 6.154470489297289681e+00 3.853606773023774856e+00 1.351358175023604957e+01
8.348205104291089862e-02 1.015458509728186076e+00 1.287320161698781895e+01 3.592153335419516758e+00 1.308041555491343289e+01
5.416497759304024495e-02 1.005550747575157944e+00 4.377262381362463373e+01 7.634697457619493477e+00 1.543315336661627946e+01
5.846549380161253362e-02 9.848928207571804316e-01 3.257197116577743401e+01 5.524055519950294091e+00 1.419952567831053258e+01
6.969879355517785702e-02 1.004097255082037954e+00 2.749302269927676079e+01 3.512036252548751847e+00 1.330674330762419899e+01
6.046312608936935118e-02 9.817274150919752529e-01 2.434658979149052271e+01 5.835451733889870596e+00 1.446895205937709328e+01
6.091605285089946725e-02 9.946414960575584718e-01 2.723081872899795997e+01 5.998819023312784715e+00 1.476741175411541285e+01
6.679952918890406932e-02 9.976676876769050573e-01 2.009987464664630252e+01 5.247777069975450459e+00 1.450517624939542038e+01
5.701293650949943587e-02 9.903922715318259629e-01 4.410984312926743200e+01 5.241534129497473771e+00 1.387829495659668311e+01
7.506339440008200081e-02 1.022794490066067041e+00 2.721989932974267390e+01 2.902779457927981532e+00 1.297367408556320356e+01
5.977818171788204515e-02 1.008625609632345821e+00 4.784320839309383899e+01 4.513815420711676296e+00 1.377134236212171992e+01
1.002373286745795594e-01 1.044909827749275433e+00 6.118367431249456700e+00 5.044820155534589290e+00 1.413859269817082520e+01
5.664012443475945069e-02 1.008847722324088592e+00 5.898213739193343486e+01 5.026243488448223218e+00 1.430991859750297657e+01
5.760135500257081154e-02 1.005454010679491583e+00 5.610925938758207110e+01 4.088163814856496714e+00 1.381512295953904790e+01
6.447844127202038977e-02 1.009134499653775885e+00 2.377984772018493587e+01 7.465643712677992205e+00 1.469062900074631095e+01
6.354467806515759487e-02 1.010979847703079582e+00 5.960705634042586354e+01 3.897390473933016075e+00 1.294454102893426040e+01
7.171762419263599808e-02 1.012323647885215561e+00 1.630990405449003333e+01 5.455365264674622239e+00 1.463411147309508031e+01
6.385836479389001008e-02 9.942694035842275513e-01 2.558074443429987355e+01 4.768809484213019090e+00 1.417541090143349614e+01
8.685076802767029147e-02 1.035811387082920199e+00 1.798379981236279690e+01 3.086817183742131654e+00 1.267018010427805841e+01
5.403443183007419770e-02 9.919251115871450253e-01 3.432890096122051204e+01 6.301698647313020096e+00 1.521864124158901355e+01
8.037394752642348927e-02 1.020826081171164246e+00 2.161089391114762392e+01 3.458544957447330148e+00 1.279183878047521716e+01
6.415150204176973958e-02 1.005970555451931148e+00 3.784256972603856184e+01 3.831851907819903147e+00 1.337232827912605870e+01
8.789589292490439243e-02 1.025963361440055399e+00 9.425407460415183181e+00 4.771123984623914183e+00 1.403349062509497358e+01
6.337041493457566677e-02 1.013588440795800016e+00 5.783445336090154143e+01 3.325306588839997080e+00 1.306339799718344885e+01
6.518371070865816574e-02 9.971847885068040318e-01 3.190456561189194318e+01 4.268908832578535595e+00 1.350204690567323951e+01
6.901508797375312254e-02 1.022089348699654510e+00 5.009303250059043933e+01 3.123951131812395587e+00 1.270311895867579999e+01
6.153287938241064348e-02 9.891183614836116522e-01 2.802724347120950910e+01 4.711740673128531398e+00 1.401683255947605389e+01
6.685517684558356377e-02 1.014195694125687996e+00 4.096180572459327607e+01 3.312448662823675782e+00 1.291395134945725687e+01
8.957212665818542474e-02 1.038399108179109742e+00 1.302889327111722828e+01 3.767798797695489643e+00 1.331168420139079700e+01
6.018891932914690462e-02 9.859799249595138093e-01 3.925524270308505237e+01 3.935522052570322060e+00 1.361175279566681162e+01
6.963279685022073784e-02 1.023061665543279597e+00 3.273021560759066517e+01 3.495938686967940079e+00 1.324828995007138666e+01
6.629506079985111877e-02 9.987224629879236648e-01 2.267003414885918033e+01 4.799305780361962981e+00 1.417127947695754919e+01
8.907742124617770707e-02 1.024718668774077912e+00 9.137724269989613290e+00 4.812156923531230035e+00 1.380921425360279464e+01
7.541423605031803701e-02 1.026549447308062080e+00 2.440849685248243262e+01 3.454923603531859122e+00 1.330593135315280762e+01
1.069385443220219889e-01 1.049780713426676115e+00 5.518487813285698707e+00 4.222892860556352268e+00 1.376140133129987575e+01
5.961228183328000363e-02 9.886773021825295826e-01 3.635014599592838636e+01 5.750084329971655528e+00 1.403820134568563383e+01
6.648951481700238197e-02 1.024048186669826110e+00 3.400571707707307212e+01 4.874132016397548561e+00 1.418024209726802631e+01
7.162274753544528583e-02 1.009028715086865535e+00 1.175481271543727679e+01 7.033993966266335107e+00 1.543868563230149427e+01
7.785526455752321551e-02 1.029358107747322393e+00 1.915055707693673526e+01 3.995082502427369953e+00 1.346365449748380883e+01
5.318177320629630805e-02 9.879624224818858158e-01 5.248083456543871961e+01 5.204217485481724914e+00 1.437769228767696639e+01
8.965225587002646768e-02 1.033419111388595990e+00 1.115347014038262330e+01 4.076601994020941255e+00 1.328194662885359634e+01
6.287099154665586054e-02 1.007480163703045939e+00 3.574155780579053499e+01 4.262750184642192686e+00 1.360112754898237952e+01
6.857839263496702531e-02 1.017523438838737526e+00 2.735500606648793109e+01 4.552625925294808695e+00 1.402277755814188787e+01
8.698596220144613755e-02 1.025266464722118576e+00 7.717003013267487610e+00 6.530229279456504443e+00 1.471689964117291005e+01
6.059887878489539359e-02 1.009432675631301457e+00 3.459890344052207922e+01 5.514845845504566135e+00 1.448740431486489832e+01
8.714158816044811906e-02 1.012093025792846213e+00 9.511959816559079073e+00 4.286627831953308210e+00 1.372734825910834644e+01
7.138108698622518122e-02 1.019103475830879457e+00 1.644709558259667403e+01 4.914474785264295598e+00 1.463821380533191352e+01
6.155218987450542661e-02 1.007762584723697730e+00 4.623254778776225749e+01 4.175446543551633027e+00 1.354907293893830200e+01
5.720597669066444096e-02 1.001465190143642436e+00 5.081196922993331100e+01 4.409900862718909131e+00 1.410053475189612016e+01
6.971989534311855141e-02 1.018989708895618129e+00 2.693864909731166080e+01 4.211719215329111421e+00 1.375455035465157749e+01
7.313527410466480472e-02 1.010755095720829999e+00 2.287353233774432226e+01 4.019792901486686887e+00 1.357093905816315527e+01
8.323186179451051714e-02 1.014064139456211988e+00 6.597525019530728230e+00 7.062867801955498237e+00 1.546180405012155568e+01
6.450121290300310506e-02 1.011632060425205371e+00 4.956799975201456476e+01 3.911418923637777656e+00 1.296221428755764471e+01
5.079463374128697500e-02 9.759306990044426255e-01 4.813221243567288354e+01 5.626606212030904608e+00 1.451178231911207561e+01
5.993911308809748983e-02 9.996699180816794872e-01 3.379644996067987961e+01 4.817603156037349343e+00 1.427918347714630620e+01
6.130897581657136775e-02 1.014302079937277723e+00 3.991091229120256401e+01 5.326493868009626986e+00 1.421030259512094673e+01
5.914637741238494562e-02 1.009430368333233519e+00 5.321261228495526296e+01 4.332586730599766511e+00 1.366379158895765222e+01
6.179324970455894045e-02 9.989062444521288331e-01 4.239578882973534490e+01 3.841284774577452321e+00 1.330136291435572282e+01
5.317268589084996055e-02 9.874929690788112335e-01 4.550463090735422611e+01 5.436867323078496739e+00 1.458316484693440707e+01
6.685752853064517998e-02 1.019438571411134475e+00 2.976401134652698488e+01 5.320531509067903286e+00 1.397112069367566001e+01
7.188780076347674186e-02 1.006436753707785403e+00 1.541115587073830717e+01 4.896600110802965311e+00 1.434749742183076116e+01
6.667818626824052741e-02 1.014959538147551799e+00 2.918366519172835538e+01 4.303769075481664430e+00 1.375650134820366510e+01
7.805710161508992717e-02 1.016393297792185235e+00 1.366116136238087186e+01 5.846232897248271776e+00 1.434252418899989401e+01
7.987487442394658466e-02 1.023679506340183565e+00 1.819452389470587406e+01 3.963195073117407041e+00 1.325778769973506499e+01
6.065985477166179612e-02 9.895419714386215482e-01 2.607222245024123453e+01 5.040229604050426637e+00 1.444120098982936540e+01
7.590978395638271758e-02 1.021690095722423530e+00 1.892354137223599508e+01 4.130287587354638745e+00 1.362989337301752002e+01
5.426557159360755750e-02 9.865888809725081865e-01 4.294551284646907874e+01 5.546681044827171725e+00 1.431426617756642905e+01
7.630030018507984180e-02 1.007541437687650587e+00 1.988317963331742533e+01 3.567512499722600872e+00 1.320992724054790557e+01
5.131020944114286775e-02 9.872369975162592626e-01 5.487752979643286722e+01 5.620463103555855433e+00 1.466874120445734420e+01
7.332073288328511129e-02 9.957645864587042484e-01 1.129368997919038620e+01 6.036406800744159362e+00 1.455036395479816136e+01
6.720339325044454026e-02 1.004395722288887960e+00 4.406646780378377315e+01 3.179039289798391010e+00 1.247234363819825376e+01
7.337945577877355574e-02 1.014058401032939871e+00 2.647007140630966759e+01 3.386119861696570865e+00 1.314615748663237227e+01
7.056536142157360247e-02 1.003996059676599995e+00 1.495643503048298228e+01 5.918121230926798759e+00 1.479740995972251660e+01
9.645270769481401052e-02 1.026425732583098327e+00 5.625339424232770114e+00 5.745298465390425768e+00 1.448807663786989686e+01
8.585839152722790635e-02 1.028451306308617363e+00 9.604475979959669729e+00 5.226880862862459232e+00 1.425905894784452599e+01
6.782843549828181107e-02 1.014961863989118473e+00 3.578844084817096416e+01 3.613952291619504376e+00 1.348877585944337554e+01
5.455860451786091747e-02 9.893425380648038781e-01 5.780394755249925964e+01 4.820326755868137525e+00 1.397135142594597390e+01
5.901875253476109029e-02 1.001954872851799738e+00 3.553999960761944266e+01 5.144839189392747869e+00 1.448165905542340681e+01
6.046971612963154830e-02 9.975454003081712928e-01 4.108937919112846515e+01 4.222357112115737721e+00 1.358318729737701958e+01
7.492264867412262719e-02 1.008344270062515591e+00 1.583653361761036749e+01 4.395844832224014453e+00 1.378267205595812683e+01
7.702167777221123612e-02 1.005434990351772306e+00 8.873035714623204839e+00 6.955991063303184063e+00 1.507187610337560812e+01
7.406561614491788403e-02 1.012349877186531577e+00 1.758275232725852888e+01 4.195013870892681851e+00 1.386871917465200532e+01
9.145570218996471046e-02 1.037526889322776480e+00 1.350280226287616792e+01 3.115848504700498012e+00 1.266015081733847047e+01
5.437348666468123232e-02 9.847835295148779089e-01 5.585522546053471871e+01 4.274172127131130594e+00 1.365167652418497646e+01
1.065651708464542269e-01 1.048451151328204434e+00 6.023325279992659098e+00 3.999337853154220745e+00 1.348977234061801944e+01
1.045181025082449339e-01 1.042095747718437382e+00 4.789327579964781201e+00 4.370816282012196297e+00 1.409474838708199051e+01
6.234885982478319266e-02 1.001068939250220335e+00 2.980275473557914268e+01 5.937288295522767712e+00 1.428054370076855406e+01
6.029313084288800278e-02 9.933328529604975587e-01 2.762225612366191996e+01 5.861584264094390484e+00 1.479994182476896114e+01
7.012078890238221396e-02 1.005386466422048652e+00 1.695757962611282110e+01 5.628877535128343546e+00 1.435860406346992590e+01
7.472483240982802366e-02 1.024592554436549285e+00 2.466099553768286512e+01 3.969779579423161842e+00 1.344596536207096804e+01
5.244410724450803557e-02 9.946677516613147141e-01 5.154153358118320938e+01 6.478309608821277266e+00 1.490211066712750210e+01
9.380487920760977039e-02 1.033590618320063159e+00 1.015092264480137452e+01 3.737447837957882602e+00 1.329085518660178700e+01
6.901532919602831884e-02 1.008583090790143411e+00 3.246298001713951464e+01 3.378148205700591156e+00 1.321551451566367774e+01
5.991300756221129564e-02 1.002392505935512101e+00 3.660067993918377027e+01 5.290982082865230751e+00 1.425361480800577496e+01
7.455719699089886909e-02 1.011379494469931695e+00 1.920689586071514299e+01 4.010494274622406152e+00 1.367217988768242520e+01
6.361975567280712951e-02 1.011575975876787492e+00 5.942046433734814315e+01 3.937463067977565956e+00 1.296604728477954538e+01
6.281954678904169698e-02 9.879456385047117317e-01 2.523015940145945635e+01 5.201628094858111950e+00 1.397767609801460331e+01
6.745698861729866602e-02 1.001801499930011108e+00 2.519388667609081267e+01 4.230098841640342222e+00 1.367412150597087006e+01
6.130734677725101917e-02 1.008388924263931008e+00 4.187400996011177767e+01 5.382596787670751226e+00 1.375701362088598145e+01
5.668905724634767246e-02 9.854678463694416246e-01 4.438224119533645506e+01 4.820663286203473064e+00 1.395458800815641709e+01
5.722874036298474659e-02 9.966567002850514889e-01 5.547331565776854490e+01 3.711242952676558016e+00 1.349293558281172345e+01
5.906782540380065699e-02 1.001615315617793156e+00 5.891141119445417473e+01 3.853234424894593779e+00 1.341731389584585976e+01
6.161575523129521337e-02 1.016341368756970232e+00 4.857796716175288765e+01 3.856739347323260070e+00 1.394455296303534020e+01
6.348123692931763318e-02 1.013341904685272965e+00 5.827640313990585952e+01 3.605495389076233792e+00 1.290997048765877686e+01
5.923254036082156032e-02 1.004248042518447681e+00 3.454633093079345230e+01 5.529166016970380682e+00 1.470396239518379033e+01
1.071845080922020632e-01 1.039712625145182923e+00 4.247921682048056979e+00 5.853837345291376337e+00 1.429340654650533082e+01
1.074314428052806636e-01 1.048321979424343464e+00 3.659462880857567768e+00 6.443970475947222276e+00 1.504902880532238640e+01
5.040522404402341533e-02 9.817294460856412774e-01 4.037228497079762235e+01 7.519297085052265572e+00 1.556195804534612037e+01
9.749305721495493682e-02 1.033801243133642522e+00 5.877518395802827200e+00 5.163474529814595648e+00 1.431313158575798461e+01
5.720018138281115355e-02 9.904879094602871969e-01 4.701334737680637232e+01 4.781346398943656872e+00 1.398088497541429831e+01
9.045648531102364054e-02 1.034732025515100684e+00 8.858000670478668681e+00 4.669010575510599281e+00 1.419060053585503844e+01
6.705535925808975284e-02 1.011245578995235261e+00 3.139047336572390279e+01 4.032713316278453419e+00 1.354151513830175624e+01
7.628592320596284948e-02 1.009049883232440825e+00 1.530616462712273140e+01 4.511039884599806982e+00 1.402368658225765330e+01
7.188780076347674186e-02 1.006436753707785403e+00 1.541115587073830717e+01 4.896600110802965311e+00 1.434749742183076116e+01
5.832513602784706458e-02 9.926579199382290497e-01 4.444961501673563475e+01 3.923521918323531033e+00 1.379834385501506056e+01
6.447326347666532120e-02 1.008204813643755804e+00 4.086410797885115187e+01 3.615782615571960790e+00 1.340080367971696695e+01
1.098124089431766481e-01 1.064421165888695286e+00 6.580059500292391839e+00 4.417899960183078178e+00 1.364336376101006287e+01
7.061401336590721056e-02 1.005498846339670349e+00 2.261521358296182171e+01 4.515740338846716995e+00 1.351443025104013529e+01
7.421270647304903378e-02 1.030078998925530342e+00 3.503647684428796083e+01 3.373404463863786784e+00 1.267165727886370519e+01
7.923994388900293395e-02 1.012212406139475052e+00 1.225267877822589213e+01 5.372239678382590533e+00 1.415976289977531088e+01
6.715939079421827385e-02 1.015620860412405069e+00 2.324081568335043357e+01 4.549379450533304059e+00 1.439850470217532141e+01
8.274882442530971660e-02 1.014424906480839272e+00 2.240865751432860975e+01 2.716468406221395071e+00 1.217381294472408015e+01
5.508275323199177120e-02 9.905389297184139519e-01 5.668254156330350213e+01 4.322519428356557114e+00 1.370427855416923002e+01
9.599088131909092048e-02 1.042604633035352890e+00 1.068309458958935387e+01 3.369596768394455655e+00 1.273933015088648268e+01
6.925233383703310874e-02 1.006482130367668759e+00 1.588913585871799938e+01 6.364220314201598505e+00 1.494836578778390113e+01
6.784373577982005799e-02 1.002276944275472204e+00 2.435491645838148145e+01 4.354805737863161497e+00 1.360698285466597035e+01
7.070326964101379674e-02 1.017820580618319370e+00 3.087249005561746884e+01 3.756601825875649503e+00 1.334570100512756774e+01
6.466223924273643842e-02 1.005557129823095197e+00 2.451671443868008282e+01 5.615450733674744122e+00 1.458995589696960948e+01
5.532460550506511365e-02 9.919852973957954401e-01 4.410312092356178937e+01 4.963944848832031909e+00 1.450874278008058660e+01
7.388015502556280478e-02 1.012969595281294266e+00 1.836335320700204221e+01 4.215769757495340109e+00 1.361879308409169553e+01
9.093013365322039077e-02 1.031237648118994654e+00 1.037104658468880558e+01 4.399832638112838978e+00 1.375974357203732801e+01
6.191966036633566456e-02 1.012912413609568629e+00 5.466227590414634108e+01 3.513825219169654623e+00 1.322809352893605173e+01
6.591687504958655686e-02 9.990832183762140550e-01 2.157667879793255850e+01 5.267178111903994875e+00 1.429289573822400428e+01
6.362039374839503769e-02 1.012309508342196240e+00 5.200506348858068861e+01 3.857030959727147934e+00 1.313195299375186487e+01
5.660176144728266273e-02 1.008005002263137717e+00 5.342749430995397120e+01 5.299454685431263634e+00 1.453155062316185209e+01
7.827956335016444944e-02 1.023869602609565055e+00 1.721863176118217709e+01 4.458360029323245044e+00 1.383415712237622763e+01
9.673978784975997836e-02 1.031844794796516140e+00 6.022344032332025421e+00 5.509221576983913238e+00 1.448971771078348070e+01
6.767300727174754837e-02 1.004649448120724431e+00 2.710854809309464386e+01 3.917964917624621179e+00 1.358447171708199797e+01
6.309468465573152274e-02 1.012616878991131397e+00 5.720281209981413184e+01 3.401927804554833124e+00 1.311281931123826183e+01
7.388893339176859365e-02 1.000411321236503337e+00 1.597049575554709477e+01 4.217072169545633464e+00 1.377919783241418195e+01
6.056552444352748810e-02 1.003446534699216075e+00 5.250331527332045312e+01 4.205263320320173470e+00 1.338266698820736345e+01
1.085354802661819967e-01 1.042239929917630592e+00 7.094271801976114844e+00 3.062558380781029488e+00 1.278802458073402626e+01
6.050383138781795928e-02 1.006693413169350571e+00 3.471470687786738551e+01 5.271167521337985384e+00 1.443857241975897843e+01
6.572022546570784052e-02 1.001657649348507872e+00 3.358871492842183670e+01 3.659837332245008401e+00 1.318531033515271567e+01
5.497588569875485470e-02 9.895782743326163589e-01 4.491687847055010252e+01 5.216328281556424251e+00 1.433722214276323648e+01
1.065668732891849463e-01 1.041067666851874129e+00 4.505546424589306653e+00 4.961943987306901782e+00 1.416341576320745688e+01
6.316994351816085373e-02 1.000972131171659285e+00 3.420032526198212253e+01 4.843781564965844666e+00 1.375823035501740144e+01
6.589897282627128761e-02 1.001574501405842144e+00 3.349350739969046487e+01 3.827513484430386637e+00 1.337150288469074866e+01
6.599795714032838378e-02 1.004659343994223963e+00 3.230108178005226449e+01 3.905863689114859927e+00 1.343415138343964976e+01
7.059878380846192070e-02 1.032489742100748398e+00 4.997632721446474591e+01 2.860776982404410695e+00 1.251284273402367475e+01
5.512740426278248118e-02 9.940656673648941011e-01 3.656979248818336714e+01 5.775412199683569447e+00 1.507522328640333953e+01
7.317723578897844527e-02 1.006391567348322802e+00 1.419210542840269085e+01 5.888674432333099062e+00 1.450873822088054688e+01
6.383331236801467745e-02 9.963011393689839013e-01 2.526707840557292428e+01 5.121244872823314864e+00 1.429753497151700969e+01
1.099817143018960580e-01 1.046407015923932704e+00 6.121726702952351218e+00 3.743446482168538481e+00 1.322500956452995169e+01
5.941301654030445301e-02 9.936989089358657656e-01 3.876096725353845329e+01 4.458145752799994810e+00 1.387848072128162613e+01
7.796932274960392817e-02 1.025794712314512136e+00 1.571443442027338833e+01 4.699474420064767344e+00 1.400489226046385305e+01
6.461336152783048181e-02 1.007840243626576759e+00 2.889944025519024962e+01 4.313980754781418625e+00 1.408148121981938772e+01
6.545474047195147527e-02 1.007597323477239293e+00 3.134119833065704341e+01 4.612370142656445182e+00 1.393519334748092398e+01
6.842876654621134203e-02 1.014849588190952057e+00 3.578659209282795217e+01 3.851790106436431493e+00 1.326822410867328372e+01
7.384031161809351262e-02 1.011576486185755019e+00 2.270787414515565672e+01 3.940933718580346579e+00 1.318341400352909076e+01
5.930008158672181451e-02 9.860722594926549789e-01 3.051833165221181332e+01 5.702228897652076967e+00 1.425155134128102752e+01
8.777765400621857783e-02 1.015580947526737887e+00 6.079410373288657965e+00 6.050947099642714377e+00 1.499066469888677666e+01
9.261596404410060712e-02 1.027929958616635497e+00 5.699181529771867538e+00 6.082287778661283006e+00 1.466125192491836771e+01
6.389024997483026824e-02 1.012350434261842569e+00 4.306361469863319513e+01 3.505546335419421844e+00 1.346778071456716575e+01
6.518960851458879824e-02 1.001830677662647995e+00 2.941723982383968661e+01 4.067721434640686695e+00 1.378497718616701917e+01
5.658592702023211574e-02 1.001499500871818382e+00 5.335882664680410414e+01 4.610703261245896911e+00 1.401774139699854160e+01
1.073671557554700118e-01 1.046147440990821353e+00 3.911433043574394475e+00 6.436748853955036154e+00 1.481109149396734459e+01
7.516644384166945581e-02 1.012658695784905305e+00 1.235651755320730416e+01 6.451855258643755420e+00 1.464297473921003068e+01
5.925436405220593089e-02 9.950829226421806784e-01 3.949412963191798553e+01 5.517580745548467114e+00 1.413882874275131485e+01
7.412972114846934357e-02 1.025948915214000889e+00 3.574308825548234125e+01 3.062633934133260460e+00 1.277824224804002995e+01
6.336307590324880001e-02 1.003933064585210921e+00 2.668306541416875888e+01 5.371499134951212895e+00 1.441406450628965175e+01
6.309068337936192539e-02 1.004626036755300822e+00 4.263247011195995384e+01 3.994205057201217102e+00 1.354878661781064508e+01
7.988652155818615208e-02 1.017067700578696332e+00 1.805811388142024043e+01 3.675789375142702653e+00 1.298640390072684880e+01
6.748383673714909714e-02 1.006176894120635268e+00 2.150785887484365233e+01 5.201541857195573826e+00 1.419282412169023644e+01
6.567746167213264763e-02 1.014214713248659194e+00 5.384435731226610500e+01 3.687394315818369517e+00 1.283161696628887327e+01
5.959925289818750194e-02 1.006332970813780481e+00 2.798206136231351948e+01 7.146250544920432546e+00 1.551018014812857615e+01
5.662799052839988939e-02 9.969276472208872253e-01 5.456832888400474246e+01 4.876004596756213338e+00 1.400544819937630514e+01
6.876774585086062319e-02 1.005528478101678003e+00 1.868604428764840719e+01 4.669584829719921615e+00 1.433171760569312525e+01
7.159728748855466451e-02 1.008535055953268422e+00 1.812541993014303898e+01 5.479486716822106196e+00 1.420216197158129212e+01
7.859877241009979865e-02 1.027991785571872763e+00 2.143891287299297943e+01 3.484952696205920741e+00 1.328040924575007331e+01
8.046417203077509128e-02 1.028586349676279044e+00 1.715177871558625711e+01 3.946994036807719208e+00 1.350929310708528952e+01
5.315830109880784193e-02 9.903434225169480687e-01 5.537307261972787131e+01 5.686272911507699312e+00 1.436719792331748913e+01
6.725369372218271968e-02 1.003099788035349826e+00 3.392830046533499910e+01 3.498226156249900853e+00 1.309042799701219195e+01
7.093030927990029433e-02 1.012403615933758383e+00 1.781304544982988602e+01 5.512771907696185636e+00 1.460436189494498116e+01
7.074487804986200057e-02 1.023735185137765624e+00 3.597787260717992552e+01 3.330887871054211580e+00 1.312654206358477893e+01
5.685588574628294006e-02 1.002126335418946690e+00 3.476597811340219124e+01 7.064032859602415115e+00 1.516658221338550661e+01
6.503279430360950353e-02 1.018048619896089635e+00 5.412095839433300881e+01 3.617825369813138181e+00 1.295303414926370955e+01
8.903664260677721098e-02 1.024337917535385500e+00 1.469045524086899412e+01 2.919305606479753568e+00 1.237441258620223117e+01
6.508510583303717123e-02 1.001874242639387402e+00 2.097063016196315743e+01 6.090571643775424704e+00 1.486273866474392413e+01
5.832818924910240094e-02 9.915367957107051877e-01 2.066357095950856859e+01 8.016674500238888612e+00 1.588806292260718145e+01
6.591844028653781606e-02 9.986491100939633991e-01 2.473706964860482316e+01 4.732395303272186382e+00 1.398447929525668165e+01
6.365910456746944057e-02 1.008199204752022737e+00 3.642733281051008021e+01 5.001494437307938412e+00 1.397470356810057268e+01
6.327285550088639077e-02 9.885508811171911381e-01 2.033034979757715632e+01 5.977197291154643821e+00 1.472293950680195351e+01
5.317365633839291061e-02 9.946102389391360266e-01 4.516991603169697100e+01 6.904960786239460191e+00 1.503377043213934350e+01
6.946569046774880851e-02 1.009371578815527082e+00 1.942919028386403824e+01 4.760237538787322364e+00 1.423112970286537760e+01
6.387722233129855542e-02 1.003601256717916224e+00 2.487005382495707906e+01 5.341542383503302460e+00 1.442308753795067311e+01
5.571726590704668275e-02 1.008234810335437270e+00 5.588607695290840383e+01 5.529255981900972117e+00 1.459189487030566390e+01
5.980055960194128467e-02 1.005577267179311063e+00 5.106255547990623711e+01 4.171257948983646102e+00 1.352474145301727049e+01
5.703224572489806743e-02 9.791714606868787696e-01 2.737975189378480678e+01 5.816505290801338823e+00 1.464658106208970345e+01
6.709013617494277715e-02 1.010772431759565881e+00 2.985786172986165710e+01 4.047731406900080486e+00 1.351455730161199931e+01
5.475530611388695901e-02 9.967594388589540166e-01 5.972229335325244648e+01 4.930076126461162112e+00 1.409695227106006143e+01
6.127364780350007256e-02 9.980094075799175179e-01 2.889938039039591189e+01 5.158690654538205855e+00 1.441869216337775583e+01
7.258309618210877223e-02 1.010121468703324421e+00 1.914474396037054049e+01 4.674794876086672879e+00 1.386614669519652310e+01
6.017374548041710958e-02 9.949481425121150524e-01 2.274500393064631254e+01 6.797636948291960302e+00 1.533566590196534563e+01
6.698151549325320753e-02 9.968093985622867859e-01 2.119608482494410140e+01 5.528293030962578847e+00 1.434651777667572148e+01
6.568763346940079129e-02 9.945453865447709818e-01 2.992580035504391489e+01 3.882194776922303525e+00 1.310115387460224490e+01
6.289071906521710720e-02 1.017301026720976109e+00 5.241166787705083863e+01 3.498893249277636563e+00 1.331616736498552811e+01
6.580861274405078176e-02 1.015427182520892035e+00 3.245489780723215745e+01 4.698030170377923476e+00 1.377526015315661745e+01
4.934277827490834295e-02 9.839828655002983426e-01 4.039003481875730728e+01 7.741113445167901119e+00 1.594150607780253281e+01
1.045181025082449339e-01 1.042095747718437382e+00 4.789327579964781201e+00 4.370816282012196297e+00 1.409474838708199051e+01
9.065028641239389340e-02 1.024764387778900110e+00 9.647550761620518500e+00 4.280581019177758684e+00 1.350986441966143481e+01
6.671160193216568723e-02 1.008582949602691459e+00 3.489064753982905387e+01 4.275456659215774557e+00 1.337159032940912695e+01
5.820373478114612698e-02 9.847264201264320782e-01 2.999945475682763174e+01 5.902360592167939402e+00 1.450965876394253407e+01
7.295850379736028291e-02 1.028931123954124782e+00 2.747556505682452510e+01 4.384317906139352239e+00 1.364127556376443806e+01
7.573503708845273630e-02 1.017172326495709100e+00 2.198922313031617648e+01 3.807066851260810125e+00 1.325045098843655822e+01
8.854692453510534800e-02 1.028075779134379308e+00 1.072240862215445389e+01 4.361107523330269409e+00 1.373389301155001441e+01
5.412950982999890914e-02 9.882534203600533695e-01 5.143592384150491625e+01 4.568118430741289870e+00 1.407968276351332371e+01
5.505910860063231022e-02 9.914770705355326896e-01 4.168702255972580417e+01 6.019172698740601568e+00 1.464114569397581000e+01
7.722061174222889790e-02 1.014051715767128714e+00 1.459101901989034999e+01 4.942636153721658765e+00 1.419800515839158273e+01
5.229876177674092075e-02 9.927681449705514360e-01 4.897794022782618839e+01 5.822166009039941414e+00 1.484120900728928305e+01
6.492141820214564207e-02 1.006814817023189423e+00 2.888617657950663897e+01 4.797278025174376737e+00 1.409999445508254823e+01
6.049824586149350758e-02 9.973382216935475775e-01 3.332546653339421283e+01 4.581299062594483829e+00 1.428849096923829265e+01
8.613383522149985205e-02 1.023538696451174790e+00 7.750334051148171532e+00 6.888678078768551316e+00 1.472062925743703232e+01
7.082628561041733051e-02 1.009535359181324754e+00 1.823867952568011574e+01 5.698731589952345189e+00 1.450283866975736657e+01
8.548360004964550285e-02 1.022762705612844991e+00 7.377571225049051051e+00 7.239721055743465250e+00 1.488059769200330607e+01
6.189244022433378761e-02 1.007224763249178423e+00 3.540395453011713300e+01 4.970046899183079958e+00 1.404193999220308164e+01
6.907441683224926909e-02 1.018812179058258716e+00 2.068697859598447408e+01 5.416127251477610649e+00 1.467522382342593623e+01
9.646062305016409044e-02 1.039190122742063460e+00 7.950749151300693818e+00 4.277049373884716843e+00 1.362682302764624254e+01
6.603432582506531257e-02 1.006653416436570136e+00 4.418454260109025711e+01 3.151430016894626984e+00 1.286954800449741931e+01
5.709147996494567251e-02 9.948680458972565255e-01 3.804577349516225837e+01 4.877639776905814628e+00 1.458203431226532842e+01
6.323872130609159425e-02 1.008321686163361708e+00 4.159103867382577846e+01 3.765602647397651381e+00 1.355817877075997835e+01
5.728501808945984236e-02 9.919445326951408237e-01 3.513561503957409116e+01 5.599523483220075981e+00 1.458382528942679457e+01
5.847827294059119302e-02 1.010872981470589016e+00 5.965428398655923559e+01 4.479219622887129049e+00 1.381724613017124703e+01
6.115185649568342235e-02 1.009657423728557823e+00 4.822487984968069696e+01 4.046957215828738796e+00 1.360781037983442054e+01
6.529764564298635998e-02 9.981405994367799073e-01 1.900062564742190574e+01 6.107321586268430025e+00 1.459198834678650591e+01
5.718621921648239792e-02 9.893365465177885731e-01 4.989695086173888683e+01 4.137771823032256435e+00 1.363396687409709784e+01
5.618039784219774901e-02 1.005711284271625150e+00 5.211205559363462214e+01 5.493537487690419496e+00 1.456345172988173253e+01
6.502462890793883621e-02 1.006384606873905074e+00 4.373963630798465374e+01 3.253060626815243328e+00 1.291356861737375539e+01
7.204697734675465093e-02 1.015042712806399017e+00 1.696492215045080698e+01 6.726272889800721799e+00 1.446672459713489545e+01
7.389665842268990092e-02 1.012144807379778300e+00 3.539216901452560649e+01 2.823410680522501881e+00 1.232206892273578624e+01
6.775597010506666240e-02 9.931823854973798049e-01 1.774718377244141010e+01 4.960177802539039504e+00 1.456061618899422427e+01
6.679542974163851787e-02 1.011771028231582381e+00 3.939844272054292418e+01 3.624431314289656036e+00 1.312291682935067705e+01
5.580507272557912180e-02 9.904609626742195694e-01 3.965830787073106478e+01 5.852530557467243710e+00 1.467843029798689614e+01
7.433742475812196715e-02 1.022634734765650588e+00 2.314038608249144247e+01 3.719628337473853463e+00 1.354480171418264689e+01
5.842542636288805546e-02 9.863753013970308903e-01 2.876512793874146823e+01 5.857985992701996381e+00 1.445845333326420779e+01
5.568757219861329710e-02 9.908505001128941059e-01 3.832503725369060277e+01 5.782776545898580700e+00 1.474051208984966266e+01
5.996140984849696737e-02 9.849928586106729833e-01 2.470786224425899746e+01 5.575285926643887890e+00 1.453222389984076912e+01
1.053283212487067522e-01 1.037023372614764405e+00 4.554736114428030724e+00 5.634905035756978542e+00 1.434900916010337113e+01
5.592517359288753237e-02 9.944442524607971512e-01 5.629358739735924644e+01 4.386754867632213895e+00 1.371624984424047078e+01
6.019928670047475922e-02 1.000413922958891977e+00 2.751632306914581250e+01 5.471758209379416371e+00 1.493276038295176278e+01
7.358985121034275489e-02 1.026076441453708910e+00 2.505806750689104234e+01 3.653708629933158036e+00 1.364050734256740860e+01
7.085420016180631053e-02 1.025474483436416673e+00 3.346768216843295818e+01 4.484933293015624933e+00 1.342008484210752073e+01
6.979865979526281294e-02 1.018049093188955867e+00 2.725989881515160818e+01 3.696418874612098726e+00 1.355058648640778962e+01
9.022229176480192625e-02 1.024876361372990319e+00 7.398725928474007674e+00 5.488117136596537549e+00 1.414825147650028825e+01
7.429257841997870260e-02 1.012514756237848923e+00 2.535777258161640191e+01 3.767476027624930612e+00 1.297129571924871883e+01
8.802463665502210932e-02 1.029622906979493768e+00 1.428274437647443307e+01 3.506233640617159253e+00 1.277088049711051276e+01
7.137379270442621715e-02 1.020203758268185545e+00 2.985082982506916949e+01 3.463714727710675234e+00 1.326620037573975530e+01
6.715109616853805197e-02 1.001685620673701260e+00 2.068591209522712049e+01 5.677776084882904861e+00 1.465450161146456942e+01
7.551690066679343782e-02 1.018180481440437157e+00 2.024700809012873037e+01 4.520814504416385660e+00 1.345971438069762627e+01
4.840930717364363284e-02 9.783999046327631621e-01 4.843569247232132113e+01 7.459014272434392190e+00 1.544719098430019244e+01
5.778299605911491749e-02 1.000392119098386434e+00 3.952680658067832553e+01 5.124228020567364261e+00 1.437198747488519501e+01
6.781912099131405525e-02 1.007331340460237534e+00 2.673360997655655069e+01 5.006210044569950668e+00 1.388943531577560009e+01
5.997174481921864475e-02 9.927627031838734961e-01 3.192794156814274942e+01 6.261502149215301571e+00 1.432938883823979737e+01
5.581781130673720004e-02 1.000256021760962843e+00 5.405770725735479232e+01 4.890980681098632488e+00 1.425419222628447180e+01
5.944116378819372382e-02 1.013250065216997342e+00 5.681837916249448028e+01 4.355866402263176340e+00 1.416050398918892306e+01
1.050970384145153008e-01 1.040566150001767776e+00 3.754640190346158590e+00 5.890364171548991834e+00 1.492327995148850484e+01
6.781770605233619631e-02 1.023524321690958416e+00 4.183463642857995524e+01 3.988463021777096440e+00 1.317624473043292888e+01
6.491715982907107774e-02 9.831785060070686866e-01 1.074682340944153935e+01 7.263538039365212917e+00 1.604116741107591793e+01
6.045320680090472687e-02 1.002668981781777546e+00 4.882044951487634421e+01 3.785963335567840371e+00 1.329311135579866310e+01
5.055916131292917393e-02 9.872778273916753555e-01 5.924675991488305726e+01 4.958399955829817962e+00 1.436928473039225196e+01
7.979398249430913470e-02 1.025859342306738808e+00 2.006171173094708848e+01 3.757568404036541132e+00 1.315245934149024976e+01
7.488209885334136395e-02 1.019857845221888493e+00 1.361679136185572148e+01 6.134065294004439117e+00 1.480069918178191379e+01
9.304616455992475998e-02 1.038309799932633393e+00 1.324467558095379616e+01 2.930343625177534772e+00 1.279386778662484758e+01
6.326290197057655995e-02 9.997967897760783318e-01 3.193434796724547198e+01 4.302946008441123737e+00 1.357880647784874562e+01
6.800979339474999552e-02 1.010400813917001983e+00 2.867079808773123517e+01 3.731537680406861845e+00 1.355091093798381685e+01
6.525989716286914599e-02 9.960781212496727655e-01 1.968848362579400657e+01 6.216738271967123808e+00 1.449866438892794562e+01
6.827249239055047103e-02 1.019787004421433885e+00 3.010846668460994735e+01 4.905622574725949647e+00 1.409817814947813552e+01
5.913528665406348611e-02 9.969977301476102838e-01 4.167000408954597646e+01 5.579660107396647639e+00 1.374598931990163742e+01
8.199046724943255537e-02 1.023695071313433402e+00 1.806226815357957349e+01 3.679973809268975771e+00 1.296527708444480176e+01
1.033114224280959059e-01 1.036273163649101825e+00 5.385477929954001652e+00 4.897674379526163690e+00 1.391801361551395821e+01
6.214276550088038836e-02 9.965165484060826140e-01 4.449947953159614400e+01 4.159322266258259404e+00 1.323866386215337698e+01
9.151657303730938164e-02 1.023216765907294823e+00 7.604036922451570035e+00 4.969742188730410071e+00 1.409818851417089469e+01
6.756133299345587484e-02 1.024112257432137962e+00 4.042181555877574795e+01 4.015372622750533971e+00 1.354186694774907984e+01
6.550556769374095423e-02 1.015253223549642092e+00 3.009474762163939587e+01 4.218024652636506389e+00 1.404495329684935356e+01
5.629135735189066958e-02 9.865163574265017887e-01 3.659328076443856048e+01 5.401254231303296294e+00 1.427807220772235475e+01
6.698069630410749542e-02 1.020110191477986206e+00 3.422316347048682417e+01 3.936353986321646570e+00 1.374335540150111612e+01
5.588108700531669443e-02 9.971160599147572690e-01 4.528349327316716000e+01 5.478325833394729116e+00 1.423729456297034091e+01
7.053032276099702180e-02 1.011742169105330991e+00 2.174583674392473753e+01 5.373054085901211252e+00 1.384922788215142653e+01
6.019928670047475922e-02 1.000413922958891977e+00 2.751632306914581250e+01 5.471758209379416371e+00 1.493276038295176278e+01
6.759315626716728975e-02 1.023951778113552313e+00 3.733788042576204447e+01 4.147821191039670730e+00 1.361575778679630844e+01
1.066245495237633512e-01 1.033884632374602486e+00 3.462083944579525507e+00 6.213244455026647906e+00 1.480389872326125378e+01
8.174540903810476045e-02 1.018254511182100419e+00 1.427454383389376424e+01 4.000979009456551161e+00 1.339319117359823785e+01
6.967437071404278259e-02 9.984977432204268366e-01 1.907619387784561127e+01 5.087842738363928419e+00 1.407621827944138282e+01
9.818965715094747637e-02 1.052110981733962447e+00 8.947090439731965716e+00 4.009305054861254547e+00 1.356963291251844339e+01
7.292663492741428832e-02 9.937866230300950177e-01 1.275609458555837605e+01 6.196845359658968100e+00 1.440020704436385657e+01
6.610193392135582657e-02 1.024669816257345323e+00 4.940129239273513662e+01 3.746027368167730742e+00 1.318933972618978423e+01
1.023342064042076505e-01 1.035985092270518715e+00 6.922832821704852257e+00 3.381730306518147877e+00 1.321947352846486723e+01
5.603678240738147603e-02 9.968929650805679055e-01 4.360155321426195485e+01 5.369472683086072173e+00 1.417429937612605428e+01
6.224516424672756065e-02 1.006745218257812713e+00 2.836599960623182781e+01 5.615210766825589062e+00 1.446267623117024925e+01
5.371907411339366806e-02 9.928604291277662863e-01 3.883953373753953286e+01 6.962428404039018304e+00 1.524159232546202247e+01
5.471945566546278228e-02 9.873639123748577662e-01 5.556704990581177839e+01 4.901603180371926882e+00 1.397809009935162194e+01
9.736436045536697725e-02 1.037580573427443031e+00 7.564707979492261813e+00 4.503746659391206109e+00 1.378033894969762940e+01
5.991300756221129564e-02 1.002392505935512101e+00 3.660067993918377027e+01 5.290982082865230751e+00 1.425361480800577496e+01
6.804617806744682473e-02 1.028896907499994073e+00 5.762553798873440059e+01 3.114080266467718516e+00 1.254820788645406182e+01
7.274280667429094960e-02 1.006999020242279608e+00 1.490489119486252179e+01 5.217536745951594668e+00 1.448197865583481914e+01
7.187916541134527215e-02 1.005974511342787814e+00 1.582807759489669053e+01 5.104077966673264299e+00 1.407042966442262433e+01
9.552410535719609019e-02 1.041222330792219930e+00 1.014790042012316107e+01 4.025048660722795546e+00 1.345747307950046157e+01
5.083122796841837293e-02 9.849692569480347215e-01 5.969148245442572431e+01 5.822302003448966978e+00 1.459972981975309025e+01
9.934371410487083387e-02 1.038093773252027452e+00 4.444273291385880675e+00 8.021699682646598717e+00 1.506899509437946882e+01
5.501248460156853148e-02 9.897027328172607330e-01 3.917266902849883081e+01 5.564386159910736041e+00 1.466955949335692821e+01
6.742715853581160435e-02 1.006152199333282704e+00 4.076326361338422544e+01 3.339965845092511820e+00 1.296900681764469354e+01
9.641278358148307193e-02 1.037843153087537162e+00 7.669131805092989751e+00 4.479071915063056686e+00 1.390113331019766285e+01
6.664351204336128875e-02 1.013448195740744406e+00 3.543977681790748591e+01 4.325493694924343657e+00 1.335123230756602553e+01
6.909076670070202209e-02 1.017806053988623116e+00 4.809402980651793769e+01 3.151147727827538603e+00 1.265223810683579764e+01
6.706542594624217979e-02 1.010156320980257316e+00 2.132192877572247625e+01 5.171958362434920353e+00 1.440898514815254750e+01
6.027022422465298790e-02 1.007611056511154013e+00 4.695150335137525843e+01 4.342268386509241296e+00 1.373620025845534443e+01
6.691099548716383794e-02 1.011854719685355786e+00 3.493570887037320460e+01 3.680074355362564997e+00 1.340632711617405093e+01
8.517359344299912927e-02 1.016511872990571108e+00 6.566379999205411266e+00 7.735014864825796366e+00 1.523455397472058337e+01
5.619375292026183855e-02 1.001241737789675401e+00 4.854058251367199972e+01 5.409862021590013725e+00 1.448430638158712469e+01
7.124071687223303140e-02 1.011172120267859409e+00 2.109631345775832401e+01 4.828626323470131432e+00 1.400367023213919637e+01
1.022942113116216134e-01 1.041623508864556680e+00 4.852265350810157862e+00 5.364910076696242314e+00 1.441071583238696086e+01
9.147750742720212047e-02 1.023740327722643784e+00 7.119124268607656347e+00 4.894585700794689131e+00 1.405579950675659973e+01
7.065198480451863328e-02 1.013656937893520071e+00 2.228047326773860703e+01 4.069519263692413347e+00 1.377673466808852076e+01
8.400640186306246315e-02 1.016145967358141222e+00 7.684775668251463188e+00 6.330874837224144791e+00 1.477365593375466268e+01
5.413131158508163038e-02 9.821635744154325609e-01 3.232291865528907238e+01 6.720128797739984172e+00 1.523856649854849010e+01
6.501953481855900219e-02 1.008716726052788282e+00 3.882614794451762918e+01 4.132223888142334545e+00 1.343082791310748902e+01
9.773500106638387253e-02 1.032661897309720578e+00 5.639735480175432691e+00 5.121219842038081893e+00 1.432276431758685398e+01
8.044252840480453637e-02 1.022083451427574952e+00 1.380891718797494683e+01 4.849730954834840624e+00 1.393638988123377231e+01
5.422525340959474111e-02 9.871614683511523713e-01 5.179479602131301874e+01 5.158241017167247477e+00 1.410764807967524348e+01
1.006938238638977606e-01 1.036574995008512579e+00 6.440101349413307474e+00 4.806905357492488484e+00 1.379286344787407259e+01
9.702149161396192434e-02 1.042475325353992899e+00 7.854428636591784141e+00 4.750178137065557138e+00 1.392949201356466737e+01
6.193311422837677327e-02 9.984802392317086994e-01 3.859510585519096537e+01 4.016833238719090815e+00 1.360170305988709849e+01
5.575226389157011964e-02 9.933988466740441003e-01 3.904438360954127063e+01 5.946402522787978207e+00 1.457948949734398880e+01
5.632958627979241240e-02 9.951223803946023239e-01 4.972622276142837450e+01 4.442270890693214014e+00 1.396488421733129570e+01


==> anc/paramsamples_5p_wocorr.dat <==
# 1000 Random Parameter vectors sampled from the Bayesian Posterior.
# Parametrization of the BK Initial Condition is defined in Equations (5, 10, 11)
# Set-up: 5-parameter case, NOT including correlations among systematic uncertainties 
# Q_{s,0}^2 [GeV^2]      gamma                    e_c                      C^2                      sigma0/2 [mb]
5.856991972446280031e-02 9.995099748302740394e-01 3.693090577372282013e+01 4.871902931875572662e+00 1.474922163205064152e+01
6.783447499536338077e-02 9.980902442929204810e-01 1.800225236704846310e+01 5.232558277712032080e+00 1.480267448167834132e+01
6.148247690712999036e-02 1.004330626416696237e+00 3.879460337948675885e+01 3.780678400059001021e+00 1.411056146739734452e+01
9.127581357708443310e-02 1.025490466308270898e+00 9.649362239096705096e+00 3.423391305378574501e+00 1.365538428228558843e+01
8.510365620441245893e-02 1.015206833545720277e+00 9.107006305274559566e+00 4.588088283078527674e+00 1.447748352243273828e+01
7.528580953325016145e-02 1.018651114852316741e+00 1.770318843967415390e+01 3.945541034790077894e+00 1.414261170541270296e+01
5.414230171845502149e-02 9.878090878938078356e-01 4.132416509042894148e+01 4.849859839469390366e+00 1.490143107055359017e+01
6.130847891148578227e-02 9.895143849075926923e-01 3.013990084613045894e+01 4.183290207888342493e+00 1.427373574031797254e+01
6.729652037579292312e-02 1.001821143151683691e+00 2.532161045752476625e+01 3.940639845281779241e+00 1.406606993176322717e+01
6.504609776551144307e-02 1.005158067163169466e+00 2.575927287404947919e+01 4.637150761918197972e+00 1.460258411353797747e+01
6.673373311230590410e-02 1.008542440637955950e+00 2.348600754483910791e+01 4.818701405878907273e+00 1.466194499101878890e+01
7.742760871897866326e-02 1.003455974300489384e+00 1.024477765313403310e+01 5.749070668132181261e+00 1.504938038019519020e+01
6.549551711525039566e-02 1.000569075106628958e+00 2.029942692406665827e+01 4.425468902783409320e+00 1.483737601190260058e+01
6.665880822650611937e-02 1.019070429511887976e+00 3.182432582862514181e+01 3.955579617487575916e+00 1.415243331918888181e+01
5.970251897362721660e-02 9.995649048431886063e-01 4.275507242175905986e+01 4.025014756480156386e+00 1.414115894267100693e+01
7.173490841326282674e-02 1.007612174997503773e+00 1.875228836516517106e+01 3.606753756836187375e+00 1.411098361301572801e+01
7.821229780743922666e-02 1.016539693786304044e+00 1.249158701082929745e+01 4.870424383664147427e+00 1.471296102127429961e+01
6.674068887941952966e-02 1.010421721992546651e+00 2.818280220894150290e+01 4.034186703555189268e+00 1.418274276877046347e+01
7.239176212885518880e-02 9.939776998552376508e-01 1.279571077936573253e+01 4.902094392534962708e+00 1.479529977400476781e+01
8.013584109150057033e-02 1.015214395913796253e+00 1.314159637120830126e+01 3.583853535041862326e+00 1.406659825862697488e+01
7.130158627725563525e-02 9.961312274171102432e-01 1.138028305475252466e+01 5.359733463648614915e+00 1.533634036610402518e+01
6.820735172779085476e-02 1.003725543559066180e+00 2.250955939133604389e+01 4.494797543003818951e+00 1.432854679600429826e+01
9.745267806519378184e-02 1.030942710835747178e+00 8.503852137025788238e+00 2.949313359948135371e+00 1.324656498937169680e+01
5.708692978341959462e-02 9.870860391469882256e-01 3.022326282194668323e+01 5.378807981661990922e+00 1.512499310375180350e+01
6.975598233218389954e-02 1.015702982451441638e+00 2.907574847883178393e+01 3.468318583261785548e+00 1.373028677525416441e+01
6.186353613190711392e-02 9.956514578438026009e-01 2.319000285443730647e+01 5.440310585252076336e+00 1.511859922345701079e+01
5.274909040199224353e-02 9.812019223607642004e-01 3.741793594513605825e+01 5.501660806500884071e+00 1.528431957231115312e+01
5.985512232676495903e-02 9.900562880571818214e-01 2.964889689442588505e+01 4.344672287238173780e+00 1.458068680546836227e+01
7.986524954607825133e-02 1.015376445441565023e+00 9.994549895031980213e+00 5.310538804852213524e+00 1.504884215413628823e+01
6.440774198447700438e-02 9.929661107344697202e-01 2.349777317940821675e+01 4.275827150236057861e+00 1.444096856737372114e+01
7.125598529303664441e-02 1.002800929251340456e+00 1.611763837796405596e+01 4.885534672225833930e+00 1.464141488561866034e+01
6.434167675697738398e-02 9.983188671161223882e-01 1.878417205555290082e+01 6.001688097143325962e+00 1.537878386532116792e+01
8.929234284715430181e-02 1.027515519231185559e+00 9.556252857753914753e+00 3.600221028883364927e+00 1.400763573583154020e+01
5.690172546404732162e-02 9.906991535437223995e-01 3.606596058807956950e+01 5.042069119278280276e+00 1.483790258331201173e+01
6.385060116080767956e-02 1.002142524214808761e+00 3.109463776248628974e+01 4.016310820614936716e+00 1.414923521789924621e+01
6.347740788139517865e-02 1.003337404344897044e+00 2.476419631828449042e+01 4.741962619076624641e+00 1.490027266651931193e+01
6.375445070197709174e-02 9.944536100417983304e-01 2.100625944723553218e+01 5.284822068957324426e+00 1.499850944835015731e+01
6.874976079712172283e-02 1.014364599953718304e+00 3.463113740335609947e+01 3.348077229793474885e+00 1.349126425537830976e+01
7.238553560436243595e-02 1.000320016149959024e+00 1.246713741496453665e+01 5.166142831719132467e+00 1.508059083156594049e+01
5.456204304536561162e-02 9.903969644089827273e-01 4.868545520717346875e+01 4.719853290511304422e+00 1.460395927441344277e+01
6.663558331651421585e-02 1.003081709829046098e+00 1.941621173778103326e+01 5.256225226785248061e+00 1.496708442420324303e+01
7.511530463301646643e-02 1.010788310969607418e+00 1.468196138862196065e+01 4.527228687281203534e+00 1.449233600921245824e+01
6.064477864428625964e-02 9.971006685133910752e-01 3.007826464758194263e+01 4.732633064276956070e+00 1.471939072524141601e+01
6.719904108132954135e-02 9.911294088811223313e-01 2.026158808482665208e+01 4.125653037766783271e+00 1.426111373389050563e+01
9.645742093248241278e-02 1.034511554156223756e+00 9.914597515809894901e+00 3.105854654346114074e+00 1.319305680928828650e+01
5.679535411737311745e-02 1.005261635010629817e+00 4.647619655248003312e+01 4.657260730719511521e+00 1.474969137496474403e+01
7.608209532104290296e-02 1.006506726115978134e+00 1.134224302431783649e+01 5.049529256661465126e+00 1.498801468280461968e+01
8.600786698041211487e-02 1.031833345346576447e+00 1.306002767446513602e+01 3.600041092272559862e+00 1.380513470074037130e+01
6.940818912371764238e-02 1.005912777317896856e+00 2.489009897960754358e+01 3.865960938844378525e+00 1.390137393443780667e+01
6.655658088299698516e-02 1.003933911411815094e+00 2.711203661102618057e+01 4.068767442139154866e+00 1.408798807784432405e+01
6.098837880261156336e-02 1.001255859390293601e+00 4.248900553221176324e+01 3.741781702471930871e+00 1.390331227275802206e+01
7.693254702059419692e-02 1.005450960352314294e+00 1.499234182158143369e+01 3.620370142872611829e+00 1.386117910392293240e+01
7.661148231653684693e-02 1.011229890311409196e+00 1.407015817489702592e+01 4.370852839514351551e+00 1.440894753948304086e+01
9.621028261646201452e-02 1.037825828487418445e+00 1.038555952307195795e+01 3.204309089826248069e+00 1.326811590710086719e+01
6.198334336676065981e-02 1.008002469677252266e+00 3.297209190582630356e+01 4.343417691235829992e+00 1.459487952690212609e+01
6.159886102893177839e-02 9.992254054908300542e-01 3.007077974591739178e+01 4.517635357644770977e+00 1.456905806691699645e+01
5.059985379552969786e-02 9.796796032939056875e-01 4.072051687003034459e+01 6.002677427988612813e+00 1.557394281518765666e+01
7.052008965990902434e-02 1.013004586749473024e+00 2.070078341343739226e+01 4.184714894970813504e+00 1.439847381571258822e+01
5.930262628879989784e-02 9.901970068662256930e-01 3.075041290608382738e+01 4.796021477409454725e+00 1.469422415664863912e+01
7.493466317210677186e-02 1.005348384699219055e+00 9.093188676178309393e+00 6.598080781326571831e+00 1.583469250339213374e+01
7.826750270873314430e-02 1.014542779513804449e+00 1.420444990548822162e+01 4.374050755244166311e+00 1.425743066090256583e+01
8.487232479900226612e-02 1.027479237788808453e+00 1.371473667424009157e+01 3.366477369072554460e+00 1.365005463354953008e+01
5.453699054221997772e-02 9.896950359640495076e-01 4.275667515848172684e+01 4.868340039357168081e+00 1.483254889926858944e+01
5.896295712915164411e-02 9.965767658016103647e-01 3.209367936880419592e+01 4.723603007771476570e+00 1.489562303418402678e+01
5.463448293267797462e-02 9.905181665098332644e-01 4.854114771660696448e+01 4.710668665777861364e+00 1.460027899706671839e+01
7.471556893352047923e-02 1.001645275693993309e+00 1.331907340213214397e+01 4.432991445921977025e+00 1.450930533875731498e+01
8.219588789962292696e-02 1.019995876857338946e+00 1.345306702236070251e+01 3.719907938011924209e+00 1.390480945903325605e+01
6.011646053476730339e-02 1.010313026253244484e+00 5.165604370059352846e+01 3.841896723222449239e+00 1.399145543089009891e+01
6.972910281129407473e-02 1.002607874971536583e+00 1.834474209341223272e+01 4.408859622958398283e+00 1.447973970575309011e+01
6.134021371318883892e-02 1.004356632041812247e+00 4.015430550028305845e+01 4.006882432249801340e+00 1.412684927522333922e+01
7.178316556107532109e-02 1.004406753099819305e+00 1.854857061566499610e+01 4.013710845521352155e+00 1.415823964284965619e+01
6.870370806327301405e-02 1.006982175367918675e+00 2.237407753430694157e+01 3.824956655353956680e+00 1.424348038024917606e+01
8.161879117730927446e-02 1.028054189620296155e+00 1.423381375678358474e+01 3.969425043329586344e+00 1.410783402920601048e+01
5.924514366526147102e-02 9.981712805257966226e-01 3.610793137651682372e+01 4.474177788821660506e+00 1.459045858002228080e+01
6.279713395862566994e-02 1.002912706735331394e+00 3.338476930605803261e+01 4.123469182296652491e+00 1.423651797127697094e+01
7.102186178608753397e-02 1.007351221326128643e+00 2.125777965265453062e+01 3.674279823040334403e+00 1.396612590697471035e+01
5.693873959476354607e-02 9.842897160250586586e-01 2.854717211562453727e+01 5.257144266982953340e+00 1.518320053519759227e+01
5.555771011922651381e-02 9.812581371893610571e-01 2.689867867081967034e+01 5.732539254779622340e+00 1.550049827438230921e+01
6.177132743801596465e-02 1.000913924162136537e+00 3.105038379918643088e+01 4.294873086304478171e+00 1.449265468358438014e+01
5.544470276725154551e-02 9.898965886010615556e-01 4.088421622640854025e+01 4.601787491841914601e+00 1.474235838246802821e+01
7.053487302510759449e-02 1.008775840067523299e+00 2.361360691377660714e+01 3.449650872991631534e+00 1.382116855591464244e+01
6.447899076112954819e-02 1.012814357022933764e+00 3.618418035581889569e+01 4.143164391825377990e+00 1.412411049202817992e+01
5.906123693530893060e-02 9.939018350802734103e-01 3.443095802285753138e+01 4.739013909554667059e+00 1.458117125705631523e+01
6.410129691625386650e-02 1.000863457883647722e+00 2.836475377273303877e+01 4.103454335768896399e+00 1.430598384935512968e+01
6.984230739349249484e-02 1.001278157946598801e+00 1.788893956713499023e+01 4.706544060486319125e+00 1.452737587962803900e+01
6.764076330607730891e-02 9.956956278584612186e-01 1.811388978569723207e+01 4.612626710843002797e+00 1.461416530658376800e+01
5.874060179562497208e-02 9.967435857207284089e-01 4.629694954625998804e+01 4.135966423687969851e+00 1.406675543450849197e+01
5.992669069375382296e-02 1.007865721550374127e+00 4.985874085798785416e+01 3.482976015461818342e+00 1.393257134771573647e+01
6.956369025147618457e-02 1.015621432308275063e+00 1.979799860877220397e+01 4.799117762876469406e+00 1.482924813767272099e+01
7.055407229020059512e-02 1.002673051298702767e+00 1.525759663753519746e+01 5.323038074526307284e+00 1.490373480086373270e+01
6.993041141085384882e-02 1.004364087244166148e+00 1.925199181951626670e+01 4.353195827321303391e+00 1.437104010888116790e+01
6.599358879586668392e-02 9.983837226779171958e-01 2.314336770551868483e+01 3.963143797630702014e+00 1.433469608903140724e+01
6.631949746281065594e-02 9.908555219269037373e-01 1.970095084237073735e+01 4.536481762512000415e+00 1.452156178726247582e+01
6.603429904392281447e-02 9.972538232176846318e-01 2.118281103723325742e+01 4.501774287067044078e+00 1.456331971267373326e+01
6.626236278277111702e-02 1.002887247010564975e+00 2.301470645291609074e+01 4.654537574735422290e+00 1.457924843902809364e+01
5.610907754230745614e-02 9.738255377145249581e-01 2.874701930326945742e+01 4.953302095710399477e+00 1.485586297062317662e+01
5.092944640221970520e-02 9.807535601093659849e-01 4.620858381398110737e+01 5.243280750062552897e+00 1.512779555888185357e+01
6.614088937002403357e-02 1.008549028847684825e+00 2.966128727471288329e+01 3.976692751391434300e+00 1.410617963130016683e+01
6.789385784715190608e-02 1.002575610370885606e+00 1.995711902897888379e+01 4.399889066122566028e+00 1.458449601427590459e+01
6.403414837111560953e-02 1.003960391708337285e+00 2.687366422161861124e+01 4.340780399921843724e+00 1.456006783848001795e+01
6.898581910087613067e-02 1.006074472220618965e+00 1.811410222631610978e+01 4.859635775063789076e+00 1.479477342575875909e+01
7.983162813514418921e-02 1.010931335320959468e+00 1.384519645156090384e+01 3.823577382924824963e+00 1.390273082470738686e+01
6.347428309194703966e-02 1.005204626582152150e+00 3.460068182033746353e+01 3.601478879876626848e+00 1.404663108712794362e+01
6.765203378024578496e-02 1.023024983015447198e+00 5.043941187602437282e+01 2.856960950799737553e+00 1.301442700224566629e+01
7.052698961656515830e-02 1.001673511725385879e+00 1.186265155203271426e+01 6.218641391458620937e+00 1.570188560931109478e+01
6.656679473988781626e-02 1.006409329454657886e+00 3.534443113692289273e+01 3.338102315623223681e+00 1.348375717593125067e+01
6.719999350981527286e-02 1.016902613971044866e+00 3.281701776465079234e+01 3.464072094780016542e+00 1.383697202258838921e+01
5.831438189063220534e-02 9.981142647857381700e-01 3.746444921083605095e+01 4.663912231863944768e+00 1.469351954110645941e+01
6.703683472901376950e-02 9.996622155627569173e-01 2.329905384992473572e+01 4.090664781012656626e+00 1.419305569376038889e+01
6.680541320515606674e-02 9.877707672592442867e-01 1.442389336680614065e+01 5.520479632346821930e+00 1.516147813078539386e+01
6.010589518574785406e-02 1.001571061202045421e+00 4.510129259054603779e+01 3.912113632340330049e+00 1.399633413765161727e+01
5.812849700969365679e-02 1.002972375000808825e+00 4.619465092829126007e+01 4.377719841288317149e+00 1.437518682997342623e+01
7.829854383900031189e-02 1.015981866383748100e+00 1.468396069493441303e+01 3.578728030887721623e+00 1.402059285044380310e+01
6.308927366202427001e-02 1.001173396322533993e+00 3.261456684285140284e+01 3.915219613411803579e+00 1.416336512982310580e+01
6.446896068808607994e-02 1.023877118519807450e+00 5.394760805523190328e+01 3.375590187620976401e+00 1.352727466177845272e+01
7.173714504548818482e-02 1.008944209239273304e+00 1.539925073306507208e+01 4.654483188839781960e+00 1.482366801151964886e+01
8.299732729283333665e-02 1.017079838022683536e+00 1.133288576441456819e+01 3.824538354688661101e+00 1.416665165626323031e+01
5.868898895083781569e-02 9.807888931293654577e-01 2.641090955879308666e+01 4.913455605744690757e+00 1.486732710092208443e+01
6.872064624445045622e-02 9.976699160271409461e-01 1.894112538918796673e+01 4.350792073715719077e+00 1.439889328226502130e+01
6.752241082084294022e-02 9.991453938698170445e-01 2.207038135449165850e+01 3.851865007968775956e+00 1.419723263427875182e+01
6.540197371189782061e-02 1.012713562256167599e+00 3.005489915960874470e+01 4.331249236817331649e+00 1.434251207046741428e+01
6.302364087784408098e-02 9.878608167666396156e-01 2.053904099151687390e+01 5.628708634746018014e+00 1.497645201920051505e+01
6.491250141155095743e-02 9.989754224910788460e-01 1.743264450488499051e+01 5.616274521586969826e+00 1.538666822761315345e+01
6.152197255787056340e-02 9.978542319740870692e-01 2.982967576599036619e+01 4.247824627572445166e+00 1.450858390537148779e+01
6.946858861150861930e-02 1.015488331423788582e+00 2.826059486909213803e+01 3.704256421859341675e+00 1.383047056209322179e+01
6.658555918676607732e-02 1.011588475553254041e+00 2.840074909460979669e+01 4.347829776700578464e+00 1.429273608089569514e+01
7.913568236712568982e-02 1.019239428583495810e+00 1.601034372071306677e+01 3.441540886847481051e+00 1.376793221725726646e+01
7.568505906258606031e-02 1.008011228846797724e+00 1.428278295046415280e+01 4.184120717569899561e+00 1.434779577252924554e+01
6.404710103089245044e-02 9.918866955192413570e-01 2.262023025480405636e+01 4.917302555191580993e+00 1.464766568447998729e+01
5.092767648554872434e-02 9.738955461400238267e-01 3.783596484884046163e+01 5.640911782736804270e+00 1.538162617245466635e+01
5.686482388653277958e-02 1.006791456964451159e+00 4.239436793346074239e+01 4.631985320731677902e+00 1.494612067719521065e+01
6.354428973366811617e-02 1.011210183647682337e+00 4.286140564808135878e+01 3.416096261881270912e+00 1.371257699484196024e+01
9.458387515079372254e-02 1.041773484573254027e+00 9.910038352269040729e+00 3.551322169411944785e+00 1.371864894681957026e+01
6.445078553008674882e-02 9.969069876784273365e-01 2.143647130103923715e+01 4.800552728937232061e+00 1.484893130592132238e+01
5.858438982747476986e-02 9.992961127491738482e-01 3.327001432818514104e+01 5.146147621939705097e+00 1.500803369370744633e+01
6.531277582267330795e-02 1.004001064319267389e+00 2.402498446398720588e+01 4.527639572948313429e+00 1.464583405264238358e+01
6.671229231309855345e-02 1.003605707044056272e+00 2.816591586857894924e+01 3.639821548582628186e+00 1.390227817701485336e+01
7.861940101349565446e-02 1.018280447173005143e+00 1.459985836246469759e+01 3.995034563434744612e+00 1.415075792028692270e+01
5.558807075773724432e-02 1.000509280772453602e+00 5.607991836416114495e+01 3.988791300555380559e+00 1.433665057697060163e+01
7.732603619972636122e-02 1.007053707650885199e+00 1.207346566874091209e+01 4.460207550624015305e+00 1.453525651756023862e+01
7.300218067024588642e-02 9.980117441131718392e-01 1.248555611052443837e+01 5.485621833902689204e+00 1.494163140742297280e+01
6.093641984985568444e-02 9.997727957748454575e-01 3.415029592109303280e+01 4.118205470628897302e+00 1.437307775730046799e+01
5.886265067350879981e-02 1.001080090194643279e+00 4.177290590750050114e+01 4.258547219310203857e+00 1.438482860695532750e+01
6.673619654423769421e-02 1.006195763272573984e+00 2.664531139741799848e+01 4.267975204376062592e+00 1.420834845521516066e+01
5.262537345015566581e-02 9.786515544171843217e-01 4.011554221857313962e+01 5.220162661122130565e+00 1.501720239770366305e+01
5.135674778318027878e-02 9.910236621861765460e-01 5.016657755456570555e+01 5.440490673224542384e+00 1.531201050214697545e+01
6.369163724477040767e-02 9.979766284595453785e-01 2.095771629769795652e+01 5.447694575611670587e+00 1.512604596460839446e+01
7.904149790212330884e-02 1.010492689917403819e+00 1.181950983009492262e+01 4.347314650564381822e+00 1.447000538245030654e+01
8.085604360595782802e-02 1.021480815118982477e+00 1.274639519191902437e+01 4.071089426470932082e+00 1.430152188816462733e+01
8.978460147248107370e-02 1.031092816054743899e+00 9.065231376736438307e+00 4.168820101086221364e+00 1.429230813665078514e+01
6.603429904392281447e-02 9.972538232176846318e-01 2.118281103723325742e+01 4.501774287067044078e+00 1.456331971267373326e+01
7.742760871897866326e-02 1.003455974300489384e+00 1.024477765313403310e+01 5.749070668132181261e+00 1.504938038019519020e+01
6.225684851752881499e-02 9.930759135385041070e-01 3.238336610194937748e+01 3.761571249093774938e+00 1.404340803418130434e+01
8.905453962265540147e-02 1.031989349213758400e+00 8.177308629300432230e+00 4.879119134054239915e+00 1.476082563121472724e+01
6.254239708049832980e-02 9.962094341277254461e-01 2.638725832228318069e+01 4.481108302768816998e+00 1.461035393802717053e+01
5.834520787622465843e-02 1.005368262139699764e+00 4.875100426322036640e+01 4.274163905437479372e+00 1.433706702816801126e+01
6.341286139960482238e-02 1.005687034253678558e+00 3.163088927889827318e+01 4.522811773022771042e+00 1.436772316108868353e+01
7.284729223975132395e-02 1.016220755443876023e+00 2.140650006582343678e+01 3.672281991661011880e+00 1.398268590870310568e+01
9.645268345437575663e-02 1.043385216232013857e+00 9.315425428948376663e+00 3.525609799009760348e+00 1.371276209521990097e+01
6.354106214154779664e-02 1.011859863268725679e+00 4.378455836231277232e+01 3.370612560346960773e+00 1.366964536270646313e+01
5.955752399599592573e-02 9.997647197106469541e-01 3.512169865596474949e+01 4.521658438465016694e+00 1.463858501045952920e+01
7.009011341261457695e-02 9.969718013642058230e-01 1.385937401469207408e+01 5.472701479626703502e+00 1.506627944940960795e+01
6.803830541950049715e-02 1.019523803133870254e+00 3.500196186415688260e+01 3.591945950408038435e+00 1.373927157294147783e+01
6.458580951647416302e-02 1.013647849141002588e+00 4.512626056685687814e+01 3.061290328975692532e+00 1.344297432344684395e+01
6.351933869424446211e-02 9.959414012727628718e-01 2.093050253152845386e+01 5.666464442670613444e+00 1.513734794667259997e+01
5.873537806011533413e-02 9.928642524583103368e-01 2.995280507898713296e+01 4.395685023127679614e+00 1.483053566348518437e+01
6.032420276021185912e-02 9.954445956037564214e-01 2.711624397365944006e+01 4.712526792902328232e+00 1.492860620538522554e+01
6.354428973366811617e-02 1.011210183647682337e+00 4.286140564808135878e+01 3.416096261881270912e+00 1.371257699484196024e+01
7.521760697382329219e-02 1.005404377039579078e+00 8.280373362026942630e+00 7.119531855921310992e+00 1.607464473186306364e+01
5.546053649323757356e-02 1.005795416456474189e+00 5.281135680556741363e+01 5.048485957672644631e+00 1.482450252266239588e+01
6.360668933967282557e-02 1.013653993304699075e+00 3.573953119138315060e+01 3.822792594324603943e+00 1.421527490464798049e+01
5.748068896248646753e-02 9.884982460067225363e-01 3.227221153925406583e+01 4.962337274440136170e+00 1.487087281689063190e+01
6.896593172646418857e-02 1.000322720547552668e+00 1.876575421230426954e+01 4.115307098089051152e+00 1.440787467510738118e+01
6.593497408681700533e-02 1.013898975523929380e+00 4.658871392446198456e+01 2.831876001739465742e+00 1.316571748859171720e+01
8.518821753822082565e-02 1.024116546914328518e+00 1.155802841316522844e+01 3.829710523360976282e+00 1.405803950364872179e+01
7.815078853135809522e-02 1.013097548013587978e+00 1.162479042002682839e+01 4.826384697291420167e+00 1.476621051517437522e+01
5.848486764088857426e-02 9.879508939988022043e-01 2.714776493467078922e+01 5.374711630857341937e+00 1.509802840127797907e+01
6.464328715308725881e-02 1.010122562805539470e+00 4.381222398539392771e+01 3.167608264328555467e+00 1.344615694594506650e+01
6.853667279073380469e-02 1.002124771453868357e+00 2.345437447910176587e+01 3.608366025509803787e+00 1.396865902297180106e+01
7.980037615362457759e-02 1.012004419345548856e+00 1.054559265750129171e+01 4.759872138732592184e+00 1.470200611711639027e+01
7.150747756462264015e-02 1.015295165709657832e+00 2.839844088865421057e+01 3.294355343195713992e+00 1.349757478491588358e+01
6.430173798834375176e-02 1.015286025179546581e+00 4.445112022279390374e+01 3.850816135332968848e+00 1.374588444745546489e+01
5.492353969901025285e-02 9.813178659885053445e-01 3.231117425336877602e+01 5.442692067322063565e+00 1.516549583219031838e+01
7.231701228272478799e-02 9.986481414704584392e-01 1.214855964283070122e+01 5.698732198834118634e+00 1.518349538903336615e+01
5.634875865512842252e-02 9.957956191773755794e-01 4.235271897664012641e+01 5.065295129444809419e+00 1.474215972254134144e+01
6.238943661769074528e-02 9.879317250950830909e-01 1.838016756010485153e+01 5.482599337760401426e+00 1.530589515914883592e+01
6.010230262389925499e-02 9.935370917826835679e-01 3.011667736380851323e+01 4.393738922021914739e+00 1.461963194992254245e+01
7.526875618077051577e-02 1.005029935719672363e+00 1.581567954516216012e+01 3.990162508975998890e+00 1.401808999631738217e+01
6.632175778136224775e-02 9.957033123858169965e-01 2.066139888131477420e+01 4.904441169599018657e+00 1.463121560747593719e+01
7.649855801013744072e-02 1.011087537753356580e+00 1.226005029028213755e+01 4.945290245132577311e+00 1.483678212098677740e+01
9.545976528151731144e-02 1.048796938414954250e+00 1.179160811527355968e+01 3.223627729604685577e+00 1.335112501687206432e+01
6.208318594439356242e-02 1.003674177770186748e+00 3.471538775447319836e+01 4.324821541885700782e+00 1.430735496370692417e+01
6.599358879586668392e-02 9.983837226779171958e-01 2.314336770551868483e+01 3.963143797630702014e+00 1.433469608903140724e+01
5.995023220424011007e-02 1.001629223389239653e+00 4.574385509418738849e+01 3.770285956837453156e+00 1.394406467021175544e+01
7.514083412899630332e-02 9.978157945844613463e-01 1.074722858797567326e+01 5.013917978328125358e+00 1.494016308754814482e+01
8.500537027213821151e-02 1.018349596517095446e+00 9.854761258034377747e+00 3.942825098963840702e+00 1.426839155692083594e+01
6.958240181964703286e-02 1.004877947568817209e+00 1.985916214265814617e+01 4.376010025466562148e+00 1.440167803320717432e+01
5.440156764344791784e-02 9.926963692261417949e-01 3.964037980319660903e+01 4.947055370980442568e+00 1.516755903164565922e+01
6.965610062284860460e-02 1.009935400625969981e+00 2.365691550467919768e+01 4.044414127839758955e+00 1.410622694524250598e+01
7.135928781741292248e-02 1.023462409754474001e+00 3.496000532300883634e+01 3.099849870421889531e+00 1.329416628744338524e+01
5.773464402961820535e-02 9.873772990334138688e-01 3.102446664162673784e+01 4.970195243510901584e+00 1.488472754946480947e+01
6.626236278277111702e-02 1.002887247010564975e+00 2.301470645291609074e+01 4.654537574735422290e+00 1.457924843902809364e+01
5.773801386513938844e-02 1.003707182254294672e+00 4.764597892074197460e+01 4.459443867986209398e+00 1.444898710455375479e+01
5.604833239817203633e-02 9.915428269401871386e-01 4.062554402521358554e+01 4.598456672367641218e+00 1.467249933678737150e+01
6.117943802053975311e-02 1.008036500847053540e+00 4.354406218040883658e+01 3.693480463555133486e+00 1.406183024093868639e+01
5.880608895083454246e-02 1.011120094882435927e+00 5.057300463051122819e+01 4.111485804475408123e+00 1.429561553582388633e+01
6.925790995274304362e-02 1.007578981793700867e+00 2.294054821070392336e+01 4.304695343932015028e+00 1.419270007737959105e+01
5.918597567862617093e-02 1.009198265574953624e+00 5.544921424107234031e+01 3.569399432542817330e+00 1.392472563251277151e+01
5.800534470142370419e-02 1.002767371030167665e+00 4.740322607253214926e+01 3.985986757281182236e+00 1.428502566958846209e+01
7.215238570642987237e-02 1.019343871476976249e+00 2.249306433025651231e+01 4.202883483879773507e+00 1.416912520768725159e+01
8.229612660094981491e-02 1.028341756945947649e+00 1.437614128310913486e+01 3.528505706089442029e+00 1.392970826267541895e+01
7.382403350878474768e-02 1.016272189247684921e+00 1.737087878215104553e+01 4.127196426772284710e+00 1.433963708731030273e+01
5.599886835782140471e-02 9.886219447655575365e-01 2.972074391292470708e+01 6.057505085499856001e+00 1.545949250584475543e+01
6.189970188256539024e-02 1.004557740156971635e+00 2.797731994527628885e+01 4.746301655104092632e+00 1.491587615030485203e+01
7.553562328559942918e-02 1.015500420183240049e+00 1.456006039813439124e+01 4.209102720008619514e+00 1.456500525538118396e+01
4.965662834375132728e-02 9.822212456842558392e-01 5.328814085195213579e+01 6.289684402829895049e+00 1.531918361748557977e+01
6.852352836158215332e-02 1.007300955780192409e+00 2.067720142526180283e+01 4.532399632940967926e+00 1.459188205001494332e+01
6.577971456000208939e-02 1.000222198683755837e+00 2.628455321770874065e+01 3.869161070765054777e+00 1.415449186056980935e+01
8.870252762715657990e-02 1.032051658867710442e+00 1.115476597513251988e+01 4.218097128405599250e+00 1.400028958076787866e+01
8.008508559340188349e-02 1.021171414559870261e+00 1.163633185301103623e+01 4.537074062647164396e+00 1.473723831335191470e+01
5.676401434996459355e-02 9.921867952503443666e-01 3.515685524528704775e+01 5.216767543482442981e+00 1.501635894435563046e+01
7.181235313391606812e-02 1.013068902103079205e+00 2.026772479341596522e+01 3.878299792694551051e+00 1.415825921368064400e+01
5.576589586469289650e-02 9.970929561437040789e-01 4.320601329103244836e+01 4.904424140380496233e+00 1.486943746596788074e+01
6.424075746799004505e-02 9.983779900934964813e-01 2.607835616255843192e+01 4.200469837036125753e+00 1.438588508837813684e+01
6.769207598250663593e-02 1.009859850753000110e+00 2.677647908914152808e+01 3.921133607602187432e+00 1.410253638091008987e+01
7.952119664832038581e-02 1.011886294751713322e+00 9.288172649642632450e+00 6.196981383129447352e+00 1.528431295216219432e+01
8.098690484645523768e-02 1.006976923037883331e+00 1.119750946303917871e+01 4.379295282159279878e+00 1.422201705954783968e+01
5.717374559147375690e-02 9.957658470725755384e-01 4.707121332671179914e+01 4.109264894746987196e+00 1.424961397178263844e+01
7.160754597177272640e-02 1.013772361495260954e+00 2.321184529191819479e+01 3.621628201223611399e+00 1.388442259945232138e+01
6.438587200195185212e-02 9.985130847447211133e-01 1.855386633220400583e+01 5.547144685332142444e+00 1.533507391670487507e+01
5.545308839738510853e-02 1.002811245070826196e+00 4.314738332380063923e+01 5.318800221422831598e+00 1.515351367954345285e+01
6.708243129405930261e-02 1.004119687401911820e+00 1.929785482566063237e+01 4.676765136380684140e+00 1.485634863062130862e+01
6.314551745783632264e-02 9.941688562499236825e-01 2.537110688100811018e+01 4.608617526785495855e+00 1.457045045863018906e+01
6.912525160413114655e-02 1.001579882024944412e+00 1.701725601113324515e+01 5.250419858090655367e+00 1.482418456828978215e+01
7.491941395546013183e-02 1.012033519801702308e+00 1.376280528979521023e+01 4.813334153294539952e+00 1.477831797169839589e+01
8.174821693151501645e-02 1.022081966862101732e+00 1.112411127054017257e+01 4.363532309828297429e+00 1.461367298711497220e+01
6.619257366551471733e-02 9.964980540677852439e-01 2.049548102578428299e+01 4.377843811608737923e+00 1.454387329255462191e+01
7.181165316981139024e-02 1.010313024064347864e+00 1.859063046275236175e+01 4.214393718243735876e+00 1.432791351652756084e+01
7.367378453573744657e-02 1.000609872651667231e+00 1.784214436210168842e+01 3.486915874654742176e+00 1.374255322822656034e+01
7.217486628615796262e-02 1.000796977685613376e+00 1.495791272826203411e+01 4.543721478619698217e+00 1.454631837748651968e+01
7.279683452615941242e-02 9.991981800294102989e-01 1.227219269591719453e+01 5.142281573126089356e+00 1.499501586616898940e+01
7.202900568128157988e-02 1.010528525767316221e+00 1.730516299957548298e+01 4.317042939692967707e+00 1.447170266208927814e+01
7.327107453939778192e-02 1.016879264640557334e+00 2.040512507659144248e+01 3.729780014317117143e+00 1.405922115211468082e+01
8.774289698365365930e-02 1.033196318032346461e+00 1.288666340181685044e+01 3.302119233611774174e+00 1.361931646420063302e+01
5.786922454903579982e-02 9.887838806668549640e-01 2.893254850159266667e+01 5.852430926417719448e+00 1.516126752826719759e+01
6.909957099539418279e-02 1.009884560509332063e+00 2.578071528011255609e+01 3.628693589556716059e+00 1.390217128226885279e+01
8.813285350971483689e-02 1.026749759998599520e+00 1.095319342994390865e+01 3.932300689678871919e+00 1.392446091835634547e+01
7.626415395869672043e-02 1.010215348658404455e+00 1.292571777819116541e+01 4.757857975322687949e+00 1.470321801488177904e+01
8.453680754682303677e-02 1.020816899403457656e+00 9.433910550183354005e+00 5.133405281462947833e+00 1.470321728900953318e+01
7.588153152770807375e-02 1.003731209948836245e+00 1.029090380250306147e+01 5.784868134721842914e+00 1.522523017494077457e+01
6.311690173742691423e-02 1.012784185232814327e+00 5.728653809614505832e+01 2.688720627325709600e+00 1.317667781499996948e+01
6.177036240439701814e-02 1.002366830425088340e+00 3.262319259101317925e+01 3.934689915328751120e+00 1.439144213151825191e+01
6.099158058965618856e-02 1.000883441892646886e+00 3.374658388061081382e+01 4.277148330526939546e+00 1.448782409262837589e+01
8.478217930124257173e-02 1.032862864218267562e+00 1.304742797144267819e+01 3.521259294014511099e+00 1.395717570976305844e+01
5.824462803904765368e-02 9.943597134751973599e-01 3.845882602319955623e+01 4.326369050649994996e+00 1.448573364217635628e+01
5.377462125861300068e-02 9.900200620031811560e-01 4.360052365414184550e+01 5.394545896962458897e+00 1.498862008861792638e+01
6.650374949158636972e-02 1.012253742038470961e+00 2.733817713741088440e+01 4.164720271592730505e+00 1.434760500632192404e+01
7.671952734898938864e-02 1.014791763075035824e+00 1.687213211714273697e+01 3.489414409956957286e+00 1.384794634893392562e+01
5.881567119626020246e-02 9.947096022657018199e-01 3.972899919044657224e+01 4.472377177518559677e+00 1.434378591895175070e+01
8.080363431621880033e-02 1.017159924389833270e+00 9.916425229866998592e+00 5.230519434544781632e+00 1.497088136853849960e+01
6.647323449507759607e-02 9.887482820264759109e-01 1.484680903739608304e+01 5.461025893830957045e+00 1.519717041331313112e+01
6.207650821570383226e-02 9.925364925217137202e-01 2.752939990850796192e+01 4.784407802146325217e+00 1.456024987988174679e+01
6.072696496931635074e-02 9.908794719714236754e-01 2.844853790929082749e+01 4.628285505459528437e+00 1.461116222536972487e+01
6.195572237356725825e-02 1.015094752221084695e+00 5.783502639572015624e+01 3.225682910105316381e+00 1.351739721300949881e+01
6.889882804683691853e-02 9.994405541775001067e-01 1.385796818204453018e+01 5.447192640639748618e+00 1.534849100403579847e+01
6.087695966454283875e-02 9.973028611350762684e-01 3.209735882603475687e+01 3.976867202281358704e+00 1.440814200916253007e+01
6.708828162459887223e-02 1.005469792430769616e+00 2.803415328825927944e+01 3.851359876417383532e+00 1.393372831346583318e+01
6.250704536349714624e-02 9.962921761567005152e-01 2.225853741410897157e+01 5.484224450652861016e+00 1.516080543049182694e+01
5.424527152190754958e-02 9.871303552140542337e-01 3.923640583723496178e+01 4.810308344435685335e+00 1.495711741558942087e+01
6.648177602926567953e-02 9.875241589105339113e-01 1.110367105337885718e+01 7.322329555050111516e+00 1.614462140701419912e+01
7.174876004495313320e-02 1.023710215250133171e+00 3.358362215821420449e+01 3.253560829063872450e+00 1.338877411147498719e+01
5.967215036155440466e-02 9.978325235550703498e-01 3.504455410867263510e+01 4.232025425131386243e+00 1.450279799065051556e+01
7.297799176454204673e-02 1.003293119867233019e+00 1.713428681618740157e+01 3.803717366901632424e+00 1.408251986831587921e+01
7.778010770946594543e-02 1.012718871579273872e+00 1.204115161860022631e+01 4.960811404221214360e+00 1.475166629373949689e+01
8.155368761138837019e-02 1.006710765290120380e+00 9.527772978325245390e+00 4.352909691203282527e+00 1.450538208752380953e+01
7.910937976988685616e-02 1.006614694996902593e+00 9.370286101852913774e+00 5.742860478717464190e+00 1.507096430570472378e+01
7.453240731886487391e-02 1.000422349650783582e+00 1.225090742355330065e+01 4.765510035278543555e+00 1.473463556900719240e+01
6.218738541415743531e-02 9.966989653843802976e-01 1.728640649880333768e+01 7.607940777569925039e+00 1.605739393156580874e+01
6.426942324043669053e-02 1.008527963640910352e+00 2.474622295041784881e+01 5.544065655247377933e+00 1.503412574104463495e+01
8.106563680839631858e-02 1.014925967961881836e+00 1.190365424591779053e+01 3.749281759441444706e+00 1.413651597856599196e+01
6.390423344165077624e-02 9.994460058540167724e-01 2.155130596477975402e+01 4.890933507568663074e+00 1.504968516077761720e+01
6.312265124262721183e-02 1.004184469032983973e+00 3.440157535939998468e+01 3.692967780693809043e+00 1.406381384285497127e+01
6.220545104051543317e-02 1.013812460501186896e+00 4.244146819320621944e+01 3.544013030698427436e+00 1.404885919751704293e+01
5.937321910675945336e-02 1.014022076542308692e+00 5.359397695290128638e+01 3.532670565970300824e+00 1.407764996074968167e+01
5.672706801490001033e-02 9.836701140583206104e-01 2.627763650509496429e+01 5.597698292539452503e+00 1.541417734626215363e+01
6.389478839218294681e-02 9.976221665204673128e-01 2.423592813015597613e+01 4.411802771862133099e+00 1.461432735541795580e+01
5.678468767667781136e-02 9.909412028009604301e-01 3.560387589018916543e+01 4.784778535545616052e+00 1.485482677601735979e+01
5.790289351314903410e-02 9.902906560742441577e-01 3.212748792600849157e+01 5.561587332511779280e+00 1.497598204557952606e+01
7.866076915757849730e-02 1.021280668105452705e+00 1.397447830159906701e+01 4.254152604964671625e+00 1.440743900971694558e+01
5.968083758968639740e-02 1.007683206668438247e+00 4.888546287392102130e+01 4.047120758621128189e+00 1.412556697054952259e+01
5.888220788831412950e-02 1.004087946143642496e+00 4.196297052655191351e+01 4.111679878413465161e+00 1.440771294931862023e+01
5.971333299815905632e-02 9.870688308056347893e-01 2.007519966912517262e+01 6.651335906253544650e+00 1.572165341868898203e+01
8.607646056319839811e-02 1.017546438996586255e+00 7.638953943846551908e+00 4.969097380763334293e+00 1.484191660809634783e+01
5.714278878050745719e-02 1.000475804046194073e+00 4.273350211300457602e+01 4.735675538866029655e+00 1.470721448804324716e+01
6.270679381057039925e-02 9.946396761420478461e-01 2.610743089275703710e+01 4.232051341263094457e+00 1.454668991532063949e+01
6.738923516659547919e-02 9.978269766080402059e-01 1.907622895775557836e+01 4.611972246094362404e+00 1.465527178852059365e+01
6.710631752292360586e-02 9.972964362952694284e-01 2.173865825500282156e+01 4.696537758727705736e+00 1.439282552069982479e+01
6.232579129493960590e-02 9.973463929487651480e-01 2.727219789028912800e+01 4.528556160132536590e+00 1.459822897545194209e+01
7.246305345285121435e-02 1.014192915247556837e+00 2.446301471021082463e+01 3.480751922384055508e+00 1.367487213413604508e+01
6.298942038981965308e-02 9.935156280841613841e-01 1.984247448382277668e+01 5.997022031214934046e+00 1.534828787278064333e+01
7.730403756819009820e-02 1.011866321115441059e+00 1.563740286760270415e+01 3.710557766752517583e+00 1.392031189951945613e+01
8.413709399595227512e-02 1.019941536745526678e+00 9.771056549067179020e+00 4.470518863004729226e+00 1.453919221738618006e+01
6.332934436294564151e-02 1.002627325122203983e+00 2.969636557502121832e+01 4.575454564443996119e+00 1.445957077511590327e+01
6.446735470725192818e-02 1.009554251001331560e+00 3.868525018157848194e+01 3.839245510220846924e+00 1.384851106811698607e+01
5.619078233186570320e-02 9.986791568309374423e-01 4.662572941776900137e+01 4.407636194432701160e+00 1.460427299756513797e+01
5.962862816365605001e-02 1.005398508878620145e+00 4.401707326934877074e+01 3.876522926356491983e+00 1.421399246836003982e+01
5.838967955645792129e-02 9.986014172737509575e-01 3.208874865214522032e+01 5.150914292385366799e+00 1.506744223477008227e+01
5.287373840954984194e-02 9.791979308082633393e-01 2.482164134268210276e+01 7.849855127576294223e+00 1.639009300308608275e+01
5.459600149925356721e-02 9.963328023620721119e-01 4.343848037365154369e+01 5.184007606769509557e+00 1.510056525533882166e+01
6.495795843869453523e-02 1.012500767658800482e+00 3.046125706281763001e+01 4.197963175414225034e+00 1.438230255989428485e+01
6.234042017638720401e-02 1.000896378228396832e+00 2.892164491491930534e+01 4.507013762824261249e+00 1.459313501848821559e+01
5.320077576646889406e-02 9.907466613134471300e-01 4.789262562965279812e+01 4.974029235841367580e+00 1.494494737312932564e+01
7.813722147386052697e-02 1.019361911318609648e+00 1.289899481602567732e+01 4.615412826117513134e+00 1.469701954961296941e+01
7.872365918760487746e-02 1.014592744612438313e+00 1.575704988577737531e+01 3.687731152153641112e+00 1.380259022760821708e+01
6.756907756716391822e-02 1.003106536614141842e+00 2.307887294947211032e+01 3.999829210781053579e+00 1.425952993887628395e+01
5.799665069418630942e-02 1.006833198239809768e+00 5.000197506944194004e+01 4.358734417043269360e+00 1.440276848761874717e+01
7.045334078154943946e-02 9.996690826139132957e-01 1.840982468016584406e+01 3.901775267406938585e+00 1.420700760656843897e+01
6.596935080305536825e-02 1.009710926048763335e+00 2.717115216227727359e+01 3.659551827304817539e+00 1.426316210291486364e+01
6.464426666126177334e-02 9.969046742425200502e-01 2.419971830817440051e+01 4.812685632979283312e+00 1.458042611151358869e+01
6.474188391072722981e-02 9.894385057653792837e-01 1.882158404889034031e+01 4.763950850250952662e+00 1.483689833537868807e+01
5.692703738800448943e-02 9.936012616383677054e-01 4.266572243417925847e+01 4.967889699161261774e+00 1.455773525617642150e+01
7.093653978227794366e-02 1.016979397251923212e+00 2.486649916691076712e+01 3.360995003921829483e+00 1.388289907974784043e+01
6.114898677528836368e-02 1.006738024736769432e+00 3.839631071563841402e+01 4.247752401003220157e+00 1.437413148061499513e+01
6.043812302155762012e-02 1.008665480674520332e+00 5.616831864328404578e+01 3.324902212101675136e+00 1.365928214010296671e+01
6.795406296534323154e-02 1.007584517748062902e+00 2.290188977149673732e+01 4.115397889752318683e+00 1.437451072263947438e+01
6.426872493719354429e-02 1.008535579489256540e+00 3.538316145422100334e+01 3.592797025227545404e+00 1.394888823961377256e+01
6.576910277110105396e-02 1.005972412275237149e+00 2.683955592279818703e+01 3.940704197329729652e+00 1.427244311893407414e+01
6.962283794972362605e-02 1.010125752819468925e+00 2.592425464310562688e+01 4.117935011665595724e+00 1.394411783317716669e+01
6.336008858420058565e-02 1.000419963818915070e+00 2.811717139088575834e+01 4.367667256994488767e+00 1.445829469939550194e+01
6.741441516704239911e-02 1.007041581394080954e+00 1.911061870975324695e+01 4.971161899567006159e+00 1.495096173991698763e+01
8.118075171569488768e-02 1.014283142346442013e+00 1.324184807174061440e+01 3.887819642425875521e+00 1.396009015314652224e+01
7.659001323252417892e-02 1.006857866596609918e+00 1.253724746360393638e+01 4.421132167141514913e+00 1.455260870543828844e+01
7.229073931148220777e-02 1.019267389335004381e+00 2.680983607720460782e+01 3.326209490817285896e+00 1.361029776495891497e+01
7.892053102292802269e-02 1.015209374271747844e+00 1.047600407253771237e+01 5.171158743203372765e+00 1.505133399763508173e+01
7.172527529672134694e-02 9.919197537542483456e-01 1.317353595659834653e+01 4.988611588937812868e+00 1.474679852900101551e+01
6.652700764097554953e-02 1.009704942243581094e+00 2.613626505536411315e+01 4.232046129256618272e+00 1.438429533294827500e+01
6.109263874201731337e-02 9.981020320969803405e-01 3.082439529918423204e+01 3.929122812557941380e+00 1.447229498599438102e+01
5.812379174475554300e-02 9.906177953833875671e-01 4.401593741283240036e+01 4.280403183873235484e+00 1.414113591277610382e+01
7.052199780198041557e-02 1.011107506933304423e+00 2.301852810664016147e+01 3.704482306652883139e+00 1.400693164010637481e+01
6.648177602926567953e-02 9.875241589105339113e-01 1.110367105337885718e+01 7.322329555050111516e+00 1.614462140701419912e+01
8.612256624333622379e-02 1.022403480589597624e+00 1.095545057575926506e+01 3.725531559375439450e+00 1.396989864711460072e+01
6.362492386041536385e-02 1.008621748609414226e+00 3.324139551029193029e+01 4.493164368823279631e+00 1.433264359673167654e+01
9.811565535570178354e-02 1.053601677750267918e+00 1.139704940932709576e+01 3.136447380177751043e+00 1.322634256185622448e+01
5.681570608296140912e-02 9.956799223856775960e-01 4.309070175963172744e+01 4.062431067889067826e+00 1.447990146998714955e+01
7.452431384685485882e-02 1.018415475916248258e+00 2.023173949830210816e+01 3.738213215945131118e+00 1.396605153842153335e+01
7.075437955780272681e-02 1.013999646189970072e+00 2.206287502608097029e+01 4.079679768633340586e+00 1.422634682031330655e+01
6.873352678533234394e-02 1.010157728018017620e+00 2.768177968412485868e+01 4.095962729836826632e+00 1.396838828496726670e+01
6.935688691359867541e-02 9.937616493688024022e-01 1.021180941841110190e+01 6.818896018608718634e+00 1.602987203484961753e+01
7.285375356407632064e-02 1.006674261494141298e+00 1.361361400307179537e+01 5.717849656782816758e+00 1.508355545161064803e+01
7.280343333354404034e-02 1.002464086203522120e+00 1.419855264685068974e+01 4.746877693563574141e+00 1.466219383759563755e+01
6.010921375305369740e-02 9.933897754678652214e-01 3.001936820479764378e+01 5.347460183080765539e+00 1.478371302362088890e+01
7.043850827938838433e-02 1.013542281863349492e+00 2.371559510369762336e+01 3.696534909300763339e+00 1.401436910728442342e+01
5.771603630915221606e-02 9.941221861992667330e-01 3.514474418014924595e+01 4.922517800366073004e+00 1.483396727569443030e+01
6.837187862384297432e-02 1.003170434837225233e+00 2.254122009933993454e+01 4.051154319591263153e+00 1.419456577144813458e+01
6.930983234423485073e-02 1.005786807291400686e+00 1.849336006264047327e+01 4.487185063443648758e+00 1.463943744733191998e+01
7.023014304143217201e-02 1.010478553069514174e+00 2.088280938185468827e+01 4.559666529516406719e+00 1.439483123884088833e+01
6.628120553928101844e-02 1.005251297401221988e+00 2.528840163364320404e+01 4.568103097351071895e+00 1.445696304422797063e+01
6.707573002175816479e-02 1.009104169791511740e+00 2.666595774124485985e+01 4.283101351565237636e+00 1.424722151575631734e+01
8.021952697603337845e-02 1.018781986623866542e+00 1.243614762827056097e+01 4.453081669552236832e+00 1.447105338503279981e+01
6.483097388579199538e-02 9.970489706957404996e-01 2.753020837438698365e+01 3.772183635999865281e+00 1.403862328155445027e+01
7.170831661846541194e-02 9.995281146669348082e-01 1.511580603799989930e+01 4.596477911162860863e+00 1.458517806031781383e+01
6.141854895650293578e-02 9.998100838934449452e-01 2.747035614590796015e+01 4.907447511055504918e+00 1.494025951938403374e+01
5.652045365201210925e-02 1.002481348047708165e+00 4.499755380234582702e+01 4.648971006420627994e+00 1.476996765720732441e+01
6.387199396936125984e-02 1.004722852419359880e+00 3.178307500557415111e+01 3.887210684614248901e+00 1.416516650900005558e+01
5.738004597556493891e-02 9.872745754968208498e-01 2.752060189267331225e+01 5.255531741801001466e+00 1.524408159519958517e+01
7.260839398797919175e-02 1.011504608214817580e+00 2.063853453291914875e+01 3.776877501714605678e+00 1.396125749596687626e+01
5.822402902438902905e-02 9.914744827995807253e-01 3.534289422033144490e+01 4.397266192200607549e+00 1.454070252292113885e+01
5.555364032068792202e-02 9.835591970891236491e-01 4.106209273626839718e+01 4.525623670633951434e+00 1.449543296474305976e+01
5.481149917674298100e-02 9.849822424640348739e-01 3.485385938894641100e+01 5.652831222999368244e+00 1.517732255235488381e+01
8.967719069974891544e-02 1.026995596700204905e+00 1.150575530444257666e+01 3.258726852625120962e+00 1.345702446253491047e+01
6.305909798109565756e-02 9.970360365620535292e-01 2.893840198451242429e+01 4.146484866385155676e+00 1.429768577601019786e+01
6.364841572899550270e-02 1.001298417974427091e+00 2.640352033913042007e+01 4.362349832130013816e+00 1.458068265036213518e+01
8.023988178646994374e-02 1.023994764139640523e+00 1.360708634548559992e+01 4.148845383282329990e+00 1.432083551023774426e+01
6.782184072326037649e-02 1.000771705939714540e+00 1.594864303747452361e+01 4.994371947698351910e+00 1.513788769451376659e+01
7.287274316681359443e-02 1.002020150965811540e+00 1.600316254563620078e+01 3.866733993559053673e+00 1.417503519728212247e+01
8.688366128549597500e-02 1.027971826760056162e+00 1.253460586882072114e+01 3.396872098317880173e+00 1.365830499244874474e+01
6.376310309919067110e-02 9.967405106626002764e-01 2.248392715983942836e+01 5.377510648983852448e+00 1.493685909710553972e+01
7.172331090296960032e-02 1.012841211168558297e+00 2.007179758803215464e+01 4.136983067809005377e+00 1.430103791788196510e+01
6.652430186505728371e-02 1.007043652890176277e+00 2.713458203037965433e+01 3.749806274890229218e+00 1.411814966223245449e+01
5.382348912320982642e-02 9.931932268001075759e-01 4.598163242409383855e+01 5.031007584147220157e+00 1.496513806644590794e+01
7.621679789231269875e-02 1.011910954114465300e+00 1.546879441551590162e+01 3.874892557726915321e+00 1.410839231277500971e+01
7.241013364118248363e-02 1.000179245322914134e+00 1.388958511623164505e+01 4.846993015139815952e+00 1.476793521734884074e+01
6.280537033539820846e-02 1.001130000719206325e+00 2.467229015423679428e+01 5.707807970613147930e+00 1.509662071186874144e+01
5.796692480704931233e-02 9.875373150645413434e-01 2.591665848678130857e+01 5.330611748290102980e+00 1.533129026772177816e+01
6.388466742185146263e-02 1.009016453345263242e+00 3.121502115470599747e+01 4.200895910795290789e+00 1.437779034312548809e+01
6.398607687643981246e-02 1.018469203010490487e+00 5.740678290219968716e+01 3.012496554078897049e+00 1.327809040795817985e+01
7.438827386065023639e-02 1.005313091169694140e+00 1.348834826659953379e+01 4.288541971035194855e+00 1.457525188047418396e+01
6.855239296812926098e-02 1.012045043589845816e+00 2.683463094955463291e+01 3.439181944615744335e+00 1.393183890597000030e+01
7.405007013658063131e-02 1.020830130810882030e+00 1.873702959445854077e+01 3.771634669486845226e+00 1.421499172606529449e+01
7.457189741828150475e-02 1.022071264076496178e+00 2.460986989245154888e+01 3.232099287797285836e+00 1.353004241960243803e+01
5.806623160983298559e-02 9.855708129260578598e-01 2.372375973294308338e+01 6.174327260729484124e+00 1.551810889696553275e+01
6.972261533473221584e-02 9.944621863312304022e-01 1.213238713467481489e+01 5.514303809709619308e+00 1.539867435915359728e+01
6.273967609404106083e-02 9.933775041281994733e-01 2.393564620581578239e+01 4.462433676820600326e+00 1.476360949954061574e+01
6.715157406041573351e-02 1.014364734407554147e+00 2.635337265072372048e+01 4.361187780201039033e+00 1.448269156431511462e+01
8.518821753822082565e-02 1.024116546914328518e+00 1.155802841316522844e+01 3.829710523360976282e+00 1.405803950364872179e+01
8.348801420965155928e-02 1.017970145612123511e+00 1.067197030536257252e+01 3.957336011315897295e+00 1.423745525953759206e+01
5.792231689251790827e-02 1.000528393196304267e+00 3.378442029248265754e+01 4.900041064989949291e+00 1.510241215039043361e+01
6.250817205683160960e-02 1.002983771194888130e+00 2.980573430231274301e+01 4.238384224231486641e+00 1.454311601240553387e+01
6.026229776553728573e-02 1.009207016925214528e+00 5.697843655156438558e+01 3.345041654163547040e+00 1.368140709173463598e+01
8.319097201511184425e-02 1.013903275889821431e+00 8.702585248530741779e+00 5.024420501764929270e+00 1.484188185970554663e+01
7.426521158494578390e-02 1.012347627502414360e+00 2.017507615794745135e+01 3.467274673537877661e+00 1.371177870577148461e+01
8.470852936539395583e-02 1.022884540189448632e+00 1.078273526577485342e+01 4.501408425295444715e+00 1.437913161653533933e+01
5.515836842320031436e-02 9.914563236462032858e-01 4.129900574545843028e+01 5.227055655839086157e+00 1.492640145516071826e+01
6.507036614330841129e-02 9.867580539408813411e-01 1.640335025866401963e+01 5.349848664886684091e+00 1.509874601912601300e+01
5.928171673188019353e-02 1.006836585433029230e+00 4.448062701068340630e+01 4.080057430529410389e+00 1.432336274883251015e+01
6.803945892545926188e-02 1.017004314881589488e+00 2.678889347639593410e+01 3.851369890239983107e+00 1.423210021718032081e+01
7.300636813137934000e-02 1.001353995260648055e+00 1.433693522507339857e+01 4.488040805739394123e+00 1.456297652733935344e+01
5.426438701043972967e-02 9.991398365359661637e-01 5.187616076332749770e+01 5.022128891644111803e+00 1.487552924875873295e+01
6.769369654341649001e-02 1.022095925564295626e+00 3.576501812589928164e+01 3.758387512086772464e+00 1.388649518174904074e+01
6.388466742185146263e-02 1.009016453345263242e+00 3.121502115470599747e+01 4.200895910795290789e+00 1.437779034312548809e+01
6.103235251828643959e-02 1.014265364298840622e+00 4.649932073577409852e+01 4.129205733187847116e+00 1.420331684131070737e+01
6.432919351538320119e-02 1.012021857683653270e+00 3.625010781146394123e+01 3.514641187319397453e+00 1.398989978741400542e+01
8.854223463516490422e-02 1.032694666148470830e+00 1.093949884202950429e+01 3.507805927272852564e+00 1.395203371579886920e+01
6.102358613255640801e-02 1.014792371795252723e+00 3.884036645139466515e+01 4.790372586693777635e+00 1.470117165222041322e+01
7.148782645400653113e-02 1.010996363341500670e+00 1.863003092147991424e+01 4.296658245185176028e+00 1.443414159731930901e+01
6.734630291508071631e-02 1.013527302216515880e+00 3.440085425692576138e+01 3.387204241567389751e+00 1.367500643959122897e+01
6.204722724201760381e-02 9.909935060224847048e-01 2.497131097159629221e+01 4.802778046038190141e+00 1.471275961874883542e+01
9.115563304176976800e-02 1.034937651702747763e+00 1.002225587624423042e+01 3.909336772041321240e+00 1.399226842204534194e+01
6.045652092286960683e-02 9.898879880374915619e-01 2.457234582546116286e+01 5.010237673371743305e+00 1.501664183373981309e+01
7.009011341261457695e-02 9.969718013642058230e-01 1.385937401469207408e+01 5.472701479626703502e+00 1.506627944940960795e+01
6.237643557998017591e-02 9.871542681053824264e-01 2.283352703286119123e+01 5.253475585363405642e+00 1.483572963691503155e+01
8.017976290600913047e-02 1.012402199113951573e+00 1.227805476310646071e+01 3.762947623378347650e+00 1.415502051927070148e+01
6.089908207684174152e-02 9.977344273748692816e-01 3.852938200267719537e+01 4.394303104901179147e+00 1.415054852164429811e+01
7.411500318950176025e-02 1.014961244281364472e+00 2.143432605495099352e+01 3.447943096204660662e+00 1.374153065048556321e+01
7.192330494966203691e-02 9.978959214181264414e-01 1.420772761714452059e+01 4.863819701995602429e+00 1.469304816951765424e+01
5.619294459044598539e-02 9.928252768743996981e-01 4.507444169729207317e+01 4.161250799274385237e+00 1.441999008963637507e+01
7.696297925314138366e-02 1.010629341846281060e+00 1.132120567421020318e+01 5.521046234854834367e+00 1.505282428104936443e+01
7.394289754577959561e-02 1.006327966587074352e+00 1.695861472815567694e+01 3.808905388990347252e+00 1.406272346687915764e+01
6.006297189590813213e-02 9.897634049999152195e-01 2.092254622686724375e+01 6.208355604664193450e+00 1.559728805114037797e+01
6.350624309196804818e-02 9.929228845298457840e-01 1.979827075540415748e+01 5.085085498433596918e+00 1.510188361873447427e+01
7.060977106799996850e-02 1.001402272536225935e+00 1.828443480350426498e+01 4.389652658036104604e+00 1.429550367484536899e+01
5.987477407394180273e-02 9.986389585410324621e-01 2.957814949268409066e+01 4.639615642402652007e+00 1.492300036704192401e+01
5.621321873130609437e-02 9.910658781532555306e-01 3.582074763643822735e+01 4.836695099052494839e+00 1.496907529474163745e+01
5.362224963106773656e-02 9.861262026310917417e-01 4.033755733444216673e+01 5.208182796682632620e+00 1.509708000482372370e+01
6.449727289670112440e-02 1.011118286451071047e+00 2.788655037597514053e+01 4.189255955109036478e+00 1.455591235306572351e+01
6.063034765304935875e-02 9.931979214482585805e-01 2.511005500434590942e+01 4.906609826237629868e+00 1.503377707986052236e+01
8.182119012756035314e-02 1.015861836480304481e+00 1.148859266779784249e+01 4.171517386880204903e+00 1.428729597293833820e+01
6.700073843733281298e-02 1.008632942745832040e+00 3.422769113340335423e+01 3.221137720590362186e+00 1.354310999557580786e+01
7.893763085366602150e-02 1.013280551605540536e+00 1.276625520060364849e+01 4.086582989674989008e+00 1.432886987279894875e+01
7.931187839988346200e-02 1.024512443803644368e+00 1.335126319008840490e+01 4.415197471687111630e+00 1.458556776475661820e+01
6.772666156642145885e-02 1.006754768596711092e+00 1.949054185240242276e+01 4.913874317177262085e+00 1.487578203173334934e+01
5.585261944747386964e-02 9.967513457661368870e-01 4.170756000956407661e+01 4.928889403556053317e+00 1.489765388163561610e+01
6.817726485192682206e-02 1.000131559919484436e+00 2.034611032150659327e+01 4.328775515835426191e+00 1.438920472780248438e+01
6.578092426151974093e-02 9.987873493046975915e-01 2.376693334057209483e+01 4.459012154301744246e+00 1.439889715494772915e+01
5.057751115299252004e-02 9.806704214468622283e-01 4.089009167387334287e+01 6.011177989952937395e+00 1.559420220727539075e+01
7.491941395546013183e-02 1.012033519801702308e+00 1.376280528979521023e+01 4.813334153294539952e+00 1.477831797169839589e+01
7.201060828270569592e-02 9.972368420470275607e-01 1.155075828448021014e+01 5.091817876675619914e+00 1.523910816783922151e+01
7.413223820696783484e-02 1.012658457681717694e+00 1.684693931406463463e+01 4.331379451918507151e+00 1.435292006379496677e+01
8.080350561109882201e-02 1.006953908665640940e+00 8.634817383261868429e+00 5.986845366503164456e+00 1.510594408880223760e+01
9.422552406676430736e-02 1.027801000224511707e+00 9.068635295098241400e+00 3.400076786803636786e+00 1.355644202786390373e+01
6.771711215395487260e-02 1.013227337268860051e+00 3.056961328143286494e+01 3.532579751633428078e+00 1.385691785529814979e+01
8.201296030287182071e-02 1.024543263182166930e+00 1.307769617209194735e+01 4.090287022444404563e+00 1.419402780705759426e+01
6.150421067800540542e-02 1.008020284574010272e+00 5.042317434746105675e+01 3.347399241676539905e+00 1.362134373186704472e+01
6.641072906363226780e-02 9.988988237596883035e-01 2.056711844557085200e+01 5.454060142783723641e+00 1.479337671876196936e+01
7.160115561012891927e-02 1.001453931703792710e+00 1.714865991268725054e+01 4.346118360963322047e+00 1.431100344736597663e+01
9.109079683989722287e-02 1.034273649874000389e+00 9.592805236563158644e+00 3.944967976534592857e+00 1.407219321507827203e+01
6.216141587995247658e-02 9.927361101572046431e-01 2.442639099861415275e+01 4.475438054207953265e+00 1.469619087538679914e+01
8.777476287862417959e-02 1.033265545254637763e+00 1.170508332402859786e+01 3.343226457136887486e+00 1.383718950663821978e+01
7.091546815693727801e-02 1.023761086489668681e+00 3.087066941674652654e+01 3.408731780919620924e+00 1.367103742738231631e+01
7.800623657522792742e-02 1.028654056921112891e+00 2.244396517979360084e+01 3.259729067017722137e+00 1.347590012142499738e+01
5.742768366915979028e-02 9.847172535303216900e-01 2.693031964707803638e+01 5.701109702076448293e+00 1.524861209750739377e+01
4.816821699653853900e-02 9.694671454903676100e-01 4.648460961944826408e+01 6.214054003592427655e+00 1.543124786195279796e+01
6.309490886628656148e-02 9.936292423746697633e-01 2.445097375943834805e+01 4.748566713533739936e+00 1.466998777096305240e+01
7.802045707531020391e-02 1.011349306959217209e+00 1.211700600774362968e+01 5.103259763242801839e+00 1.469160876432399654e+01
9.124990901832398527e-02 1.026045067495628738e+00 9.538081885826640516e+00 3.521212523790284266e+00 1.372311133091634083e+01
7.430435600851514888e-02 1.011580870701474399e+00 1.683201164652825099e+01 3.718479099472089544e+00 1.414316646685469969e+01
8.371285038502734865e-02 1.016105887282807485e+00 9.643445607526073715e+00 4.538021153153503739e+00 1.456847540311224876e+01
8.766999672676946409e-02 1.036735689913195202e+00 1.560024727226991104e+01 2.842912295663210465e+00 1.316429140595283798e+01
5.463448293267797462e-02 9.905181665098332644e-01 4.854114771660696448e+01 4.710668665777861364e+00 1.460027899706671839e+01
6.674940240205226583e-02 1.008018144374213776e+00 2.962113772831812852e+01 3.684532718128278095e+00 1.394726373932807917e+01
7.306504279626215015e-02 1.028067615689876257e+00 4.640149749101920662e+01 2.231807195692821821e+00 1.244853153927962452e+01
6.933834348894560295e-02 1.003959243472961838e+00 1.957085127777384770e+01 4.345649791925799477e+00 1.440696521877588587e+01
6.131554856678513715e-02 1.014228972208301993e+00 5.059805468639505932e+01 3.661873727688214508e+00 1.390214508677595440e+01
6.110779166397898449e-02 1.004775438134716037e+00 2.961112343703882033e+01 4.357150445855618948e+00 1.482012790096992028e+01
7.478671798749531030e-02 1.022650603512786693e+00 1.974223104313565358e+01 3.785351132745559788e+00 1.406671441803718103e+01
6.820032139900614188e-02 1.003647876380904247e+00 1.900085437489396867e+01 4.400275498862917800e+00 1.465639030646369179e+01
6.920706328187446743e-02 1.014460421651840916e+00 2.461617931108165536e+01 3.985105206468847250e+00 1.420393676203590871e+01
6.235884009846615061e-02 9.950985529104322547e-01 2.248454177121374897e+01 5.187468844647390220e+00 1.508291209176827152e+01
6.522567625158275095e-02 1.002982670329218173e+00 3.097597736419287173e+01 3.776945889615682006e+00 1.396327328175056515e+01
9.782747855003885717e-02 1.036262528525612181e+00 9.193922421923630850e+00 3.168009022426649501e+00 1.329057001739982269e+01
5.889723969756321259e-02 9.991792865973064819e-01 4.632296076228202253e+01 3.991723824280343447e+00 1.404904623101773709e+01
8.902338497983727783e-02 1.022171394190666938e+00 9.723582940402312857e+00 3.731084296168353021e+00 1.389981865946655049e+01
6.874023157068805123e-02 9.986497593423847574e-01 1.921745647750283226e+01 4.316714015824444139e+00 1.441170198042791917e+01
7.605457715214228309e-02 1.001330143357102465e+00 1.148470813370015975e+01 4.726322225179446335e+00 1.472133445102776861e+01
6.374096062319384304e-02 1.007067301554938732e+00 2.965205721761370938e+01 4.396938447069074662e+00 1.448883776223027553e+01
6.037378519775193214e-02 9.980685728592380013e-01 3.648945184371262229e+01 4.308067322130474608e+00 1.431372771167880664e+01
6.004600471256334171e-02 9.937985273380076645e-01 3.084675316614011109e+01 5.255769261411301407e+00 1.476373157587135765e+01
5.592527554790755612e-02 9.917127019911592400e-01 4.939693308411744965e+01 4.293840147582155709e+00 1.428571120782673987e+01
6.688591413703394439e-02 1.005916200894204193e+00 3.346513878727508029e+01 3.100754099779865935e+00 1.345917388858507202e+01
6.490861536253843267e-02 1.003744434887576586e+00 2.421569295608738770e+01 4.598902626040183073e+00 1.469100628636569894e+01
6.743557840185171459e-02 9.922421210408425285e-01 1.792520962609362556e+01 4.872666295408457415e+00 1.462181926499590112e+01
5.269902780725310709e-02 9.851032110420141485e-01 4.949437574149432351e+01 4.910697268218806144e+00 1.475512528600746975e+01
6.073962733388665880e-02 1.002002575711929744e+00 3.175276880653028400e+01 4.812856743128891779e+00 1.475652205263396155e+01
6.536518059312736162e-02 9.919582086436267154e-01 1.871411637981591980e+01 4.749038052333464321e+00 1.483023705523121372e+01
5.938513100583381332e-02 9.926707765885443013e-01 3.419760331915168905e+01 4.050858634744098907e+00 1.438494022269671468e+01
6.403688894325282321e-02 9.901268712373276770e-01 1.640415041509927363e+01 5.298673212409952704e+00 1.536491449421558286e+01
6.407912162063736372e-02 9.957359633331830384e-01 2.313831913867222312e+01 4.742580087698991420e+00 1.469064255598761370e+01
6.627571103528118179e-02 1.002287074517844045e+00 1.992290525347643282e+01 5.380427780835807638e+00 1.496576612624921943e+01
6.896478428053574861e-02 1.007008118301929489e+00 1.938547555304375081e+01 4.792674898741792866e+00 1.465839730577964417e+01
8.616743656048167499e-02 1.021169865100011398e+00 1.174979941925053595e+01 3.424702460745506549e+00 1.367632856081698023e+01
7.536605642307678266e-02 1.005276136853643587e+00 1.176683283535596658e+01 5.239037772365968237e+00 1.499781594914507998e+01
7.348528094940097455e-02 9.990656352414226671e-01 9.914976549883615320e+00 6.097838679252440386e+00 1.556050815784425190e+01
5.509915012866423850e-02 9.871240061775604646e-01 4.865769524839028293e+01 3.957902225914446515e+00 1.425985344877521577e+01
7.638182525093804853e-02 1.003765731256704763e+00 1.005008226362707724e+01 5.942729311116547564e+00 1.521873042316068947e+01
5.537408562351682495e-02 1.000191344210289213e+00 5.202632146663736989e+01 4.680041312857661673e+00 1.461545515135672701e+01
7.195311963101377883e-02 9.998125551470635752e-01 1.560457077402138282e+01 4.038522797874362524e+00 1.437079923036061935e+01
6.610154255280568936e-02 1.012651007506520928e+00 4.175870077063007102e+01 3.152087627276066506e+00 1.335734245701885392e+01
7.092738262692099838e-02 1.009002634631542827e+00 1.900888767230032528e+01 4.302714660421337989e+00 1.441768881572142647e+01
6.516423369851931380e-02 9.980464085805116348e-01 2.600841013036253457e+01 3.960047362326666764e+00 1.419389111791893754e+01
7.617778968630091463e-02 1.003427361023175202e+00 9.802580391333322041e+00 5.461199151243514294e+00 1.523469403948106660e+01
6.984230739349249484e-02 1.001278157946598801e+00 1.788893956713499023e+01 4.706544060486319125e+00 1.452737587962803900e+01
7.957344440184127565e-02 1.008309512347978609e+00 9.862807917000630198e+00 5.487444229597739920e+00 1.495374101346370388e+01
5.631115911114673023e-02 9.938500857343670614e-01 4.700201787714621560e+01 4.554411969479454037e+00 1.439966442239707156e+01
6.764076330607730891e-02 9.956956278584612186e-01 1.811388978569723207e+01 4.612626710843002797e+00 1.461416530658376800e+01
8.769462942688799334e-02 1.031632337093239205e+00 1.120819391032832080e+01 3.827321633631550313e+00 1.401652628889216423e+01
6.584981606543541255e-02 1.013166825479197009e+00 3.174304856082262205e+01 3.843851794663531329e+00 1.412221082329777566e+01
8.000723959730884904e-02 1.023587229136434518e+00 1.461368315169751853e+01 3.949654611288040407e+00 1.414809217424652843e+01
6.229029247332319025e-02 1.003140461222561397e+00 3.280438669043765287e+01 3.978246768464416050e+00 1.429990429290694998e+01
7.305648201758306592e-02 1.003456214897651133e+00 2.033842456916737973e+01 3.274643088259881818e+00 1.360606878363013550e+01
6.049662325774284033e-02 9.866274413076536742e-01 2.327155151638738317e+01 5.374521416306460964e+00 1.504935424739958982e+01
6.653856391173125495e-02 1.002168953066717050e+00 2.433378015291307506e+01 3.992861559215934886e+00 1.424512489936890347e+01
7.348528094940097455e-02 9.990656352414226671e-01 9.914976549883615320e+00 6.097838679252440386e+00 1.556050815784425190e+01
6.145339383120047849e-02 9.911878480874407593e-01 2.087984418359645034e+01 5.480657287803112787e+00 1.530825720198087048e+01
6.856944701667486153e-02 9.899891859006685335e-01 1.525518460318419578e+01 4.477840203707946998e+00 1.471516178898141192e+01
7.168433478209235155e-02 1.023857666270274969e+00 3.063394587267735147e+01 3.157908059266296696e+00 1.354106772433277328e+01
7.377971669027991175e-02 1.010119490017247434e+00 1.863466492383699347e+01 3.686772285421012985e+00 1.394159225017506110e+01
7.051447306015999617e-02 9.964539448585207904e-01 1.211375262222192184e+01 6.078927072964642520e+00 1.544275783919510658e+01
6.532492746607912459e-02 1.005621253898852485e+00 2.574519102937601644e+01 4.582888703568254840e+00 1.457695242886971698e+01
7.318633856544778937e-02 9.978330007078549668e-01 1.200074681371618368e+01 5.083351029015953593e+00 1.497777752857147959e+01
8.331175236132661033e-02 1.013898232933230670e+00 8.790071935664240499e+00 4.980208322898310058e+00 1.480145861627216242e+01
6.522521835951369806e-02 1.015103037139466480e+00 4.560822671194896571e+01 3.214127825974985253e+00 1.344320970388179504e+01
5.449511074671255922e-02 9.926395034462772715e-01 4.950606535303238331e+01 4.943115638060725736e+00 1.468766203638989509e+01
5.854832329933706836e-02 9.962715957757442009e-01 4.241028959160136935e+01 3.787595520564671414e+00 1.417957287692256152e+01
5.789666304421752646e-02 1.001096825254449652e+00 4.651861315120951446e+01 3.859081197930815055e+00 1.425704598085595265e+01
6.316308176437637756e-02 9.950183034090190892e-01 2.635685380339640815e+01 4.253586846380173370e+00 1.444235711476062534e+01
5.718490376105334755e-02 9.931854963623241161e-01 4.863143033041716023e+01 3.949221212683076132e+00 1.409084820649280445e+01
8.045223112614262317e-02 1.012566546370372356e+00 1.226920654038221592e+01 3.701066989332260970e+00 1.411402564600550669e+01
6.157810031298560638e-02 1.009543629370420970e+00 4.320659548700572117e+01 3.720782606907293122e+00 1.403944813777380851e+01
5.411176646957549519e-02 9.792981690049576970e-01 3.105509980399105885e+01 6.056912928997945755e+00 1.543339083092627817e+01
5.763610107138508742e-02 9.932845989417380395e-01 3.979292169419955627e+01 4.534925126478842827e+00 1.449186298399600759e+01
8.913469044436445055e-02 1.034025707424425899e+00 1.023464235040345827e+01 4.249076451940609900e+00 1.420887504779601507e+01
8.078149925065988834e-02 1.029812375843427219e+00 1.761268737293698550e+01 3.479867069958633596e+00 1.372273042505192819e+01
5.966471843597136865e-02 1.007879616257387978e+00 4.921143586514330082e+01 4.039311125363336252e+00 1.411686566763766848e+01
6.322276248949247612e-02 9.990547504382619737e-01 2.720668464759953409e+01 4.134315639281427757e+00 1.444828233115687333e+01
7.831705652382778271e-02 1.020332998612003994e+00 1.777162036318633653e+01 3.723964537428046118e+00 1.375831057016856285e+01
6.925203163154676489e-02 1.007620087052597979e+00 2.406153989143785665e+01 3.643266806282489778e+00 1.397574974240337475e+01
8.051643106124564686e-02 1.018994741791240610e+00 1.252523623671785025e+01 3.901883600441222733e+00 1.427751884088485035e+01
7.357182561419700617e-02 1.012879006989294117e+00 1.625752979279470267e+01 4.627598379620887492e+00 1.454274747346624430e+01
6.494292375709428966e-02 1.002052531092068488e+00 2.224379799427140014e+01 5.599845284700615267e+00 1.494485365741049776e+01
6.046620846360933194e-02 1.002381678180540581e+00 4.667554721237424076e+01 3.673178668628475751e+00 1.384302736906927223e+01
5.264976448410104565e-02 9.822458713254194063e-01 5.305238693769941705e+01 4.846280414882289556e+00 1.452953830645935973e+01
6.109274022666361104e-02 1.006846209604038256e+00 3.133981460740510983e+01 4.728049886548371106e+00 1.486575859683833301e+01
5.748066488805675389e-02 9.956221355316594579e-01 4.464592536283632285e+01 4.189720859902681838e+00 1.431799966937254354e+01
6.122094669816049300e-02 9.976414163156132053e-01 3.177571928311456873e+01 4.277535377654666959e+00 1.444531698717924506e+01
6.217613186627911348e-02 9.943634545073448683e-01 2.248741032985354948e+01 5.279391929011149287e+00 1.511473572884668926e+01
7.463262251686636484e-02 1.008070238794046558e+00 1.401206489880003581e+01 4.627382540871511907e+00 1.463801940819307212e+01
7.995596849467376255e-02 1.012992258083689423e+00 1.541592262821673387e+01 3.529702988075425818e+00 1.360639627090155557e+01
6.319835263106537981e-02 1.008722056341337270e+00 3.746193669251323399e+01 3.930223534009518183e+00 1.406292102858930448e+01
7.827289923322040821e-02 1.020588203867834221e+00 2.525141567704956458e+01 2.657410027017957255e+00 1.286624026372630070e+01
6.017946343264747588e-02 1.001500258248423370e+00 5.022608219148845876e+01 3.443292205634126191e+00 1.363136971255791074e+01
5.207415131382992640e-02 9.796567768717404645e-01 4.757027672913783789e+01 4.927123212896529658e+00 1.477290174238324738e+01
5.678202149234547885e-02 9.880607486253348837e-01 3.138567258621209533e+01 5.241478469973087861e+00 1.508659612218260904e+01
5.648700443369192303e-02 9.944312452838347527e-01 4.473982599029323382e+01 4.073455009533178739e+00 1.443638721948789971e+01
6.617855342867295931e-02 1.003724824397089099e+00 2.430159704803458354e+01 4.244924491730319716e+00 1.437738832666247646e+01
7.089761960690089959e-02 1.011523592625671819e+00 2.153232828348911099e+01 3.976593578050636069e+00 1.421812913694691716e+01
7.303171300210664629e-02 1.000977787879388625e+00 1.442534926011981256e+01 4.266068137800963278e+00 1.448594024180615847e+01
6.555403716202753972e-02 1.014625270368752608e+00 3.436298802272744979e+01 4.168711423650695913e+00 1.412547622238272815e+01
6.016290697868552362e-02 9.903138771122331763e-01 2.496298718001839134e+01 5.789772548991089174e+00 1.514815649131558750e+01
6.492748040976220603e-02 9.968353513911967223e-01 2.193879915153303273e+01 4.562535754823612955e+00 1.470892681583490180e+01
8.922144034755834230e-02 1.017828925229433690e+00 1.009822672138039756e+01 3.344197822625856631e+00 1.355237197580972897e+01
6.245420045215509947e-02 9.939340619296630486e-01 2.485274668210462323e+01 4.367981470467867666e+00 1.469181770698357781e+01
5.945071148310315801e-02 9.856241167565541472e-01 2.467645987753845205e+01 5.702903084654604271e+00 1.515191342985121636e+01
8.344123102329512043e-02 1.016932490782345822e+00 1.163523753761399071e+01 3.654251157591421606e+00 1.398345266587586089e+01
6.183827705777868167e-02 9.972973249467846912e-01 2.552327071941650161e+01 4.670734617316792736e+00 1.489564695817030682e+01
6.108084654948714443e-02 1.006688470222468323e+00 4.436792646500646242e+01 3.845636382294773448e+00 1.397543329246363619e+01
6.882421126310930837e-02 1.012500671580257805e+00 2.349296963288307794e+01 4.165855547959011140e+00 1.436906595953259114e+01
7.691044304506909624e-02 1.011097745275638005e+00 1.227704173887930850e+01 5.013956669708806047e+00 1.478294696452372037e+01
6.047236800214261798e-02 9.953555876122421875e-01 3.713793058083487608e+01 3.617420204930666738e+00 1.407152013998824991e+01
5.477371318682956042e-02 9.917975371589478062e-01 3.886277730597620206e+01 5.265149920429688102e+00 1.513381729525989172e+01
5.623779959048390981e-02 9.926406634134651297e-01 3.506075266899803466e+01 4.992544889050925860e+00 1.506964510066579876e+01
7.243244735236448184e-02 1.013489801088460318e+00 1.458466319268892164e+01 5.523576440894411022e+00 1.514070439960879355e+01
6.162175260859390630e-02 1.003314258954170812e+00 3.420994465024236320e+01 4.229867553121301249e+00 1.440225075907323848e+01
6.267256723716588263e-02 9.942260419386421688e-01 3.024018026581345353e+01 4.068102282703451422e+00 1.417928993753011113e+01
7.804530927308214738e-02 1.016367766275742657e+00 1.720556581216818159e+01 3.254954587768540186e+00 1.365488323812346749e+01
6.097334253239664048e-02 9.935329644817352257e-01 2.394417629023890726e+01 5.298786347927893381e+00 1.516252744116928852e+01
7.555308882924514913e-02 1.002414785122449192e+00 1.182065107585440877e+01 5.069007113385274543e+00 1.481735436316641241e+01
6.536873675153767604e-02 9.959893769230213634e-01 1.861294170240672230e+01 5.465968156829293711e+00 1.505122183703640992e+01
5.415650393706446242e-02 9.918285344406634341e-01 4.314720294829937330e+01 4.693945006281332155e+00 1.492249886233675760e+01
7.752614109553856991e-02 1.014892332503588346e+00 1.468914990808430865e+01 4.053478939780345236e+00 1.423760455818343118e+01
7.921166963480057166e-02 1.013984515040001311e+00 1.104838032968399020e+01 5.146580536424476549e+00 1.480925929276516939e+01
6.006290869370332908e-02 1.003305153947257944e+00 4.627877813147123476e+01 3.886542613178617156e+00 1.398492601054622853e+01
7.024608138676949332e-02 1.020543191876466915e+00 3.716535222850446019e+01 2.923103917034408639e+00 1.322822754575658166e+01
8.204732144223926549e-02 1.024820025088001296e+00 1.062741866413621850e+01 5.131406261992237816e+00 1.492203713187939229e+01
5.740986851924988199e-02 9.880127478563265342e-01 3.745884618812988975e+01 4.703485241804586714e+00 1.455111253301207164e+01
5.897884185741600338e-02 9.927228690338504302e-01 3.180677475974172097e+01 4.674144596058286361e+00 1.472864164456969149e+01
6.082022847312310021e-02 9.919947420293442342e-01 2.783667601827810856e+01 4.614594237336355320e+00 1.467365760023911214e+01
8.366219674952582452e-02 1.024611550576579599e+00 1.461908692233247109e+01 3.223212054293548956e+00 1.355310877180548701e+01
7.322337553589824966e-02 1.008304580544358897e+00 1.181897883028255336e+01 5.997476471712995583e+00 1.542683817679837155e+01
6.522003635761745854e-02 9.976429056062022793e-01 2.146959640873622632e+01 4.359435008175712056e+00 1.464723623447321366e+01
5.951895422950175679e-02 1.008485768766747448e+00 4.237978071508223366e+01 4.463042432565702100e+00 1.450774314238754137e+01
6.909764363277738630e-02 1.007009167326970323e+00 2.009660768341218429e+01 4.442540049015462067e+00 1.452516649533967730e+01
5.681893662559433372e-02 1.000425857323913537e+00 5.111997197369026935e+01 3.762044678545368726e+00 1.422019739865312715e+01
5.208704453118977867e-02 9.824564024831964337e-01 3.709892822579576688e+01 5.614106967484160826e+00 1.549768712200221188e+01
6.535767346343193673e-02 1.008955929313536393e+00 3.465914355306829719e+01 3.645679131205473933e+00 1.385383915553099499e+01
6.719923473612779419e-02 1.016376476633967130e+00 3.666379467909086998e+01 3.216263554109797695e+00 1.359642967354373333e+01
7.536495144336556595e-02 1.009885728110142100e+00 1.336892325172065554e+01 4.856201890693822243e+00 1.472964026445063723e+01
8.518821753822082565e-02 1.024116546914328518e+00 1.155802841316522844e+01 3.829710523360976282e+00 1.405803950364872179e+01
6.634447754493569271e-02 9.885547313741894770e-01 1.624886541255854056e+01 5.032933901176157576e+00 1.488609003682759280e+01
8.453465711371305202e-02 1.013385240933363018e+00 8.981749448707223138e+00 4.865713937521128685e+00 1.457150595191607678e+01
5.881167911039325569e-02 9.990517510405825252e-01 3.810773764890235071e+01 4.473143625454209626e+00 1.456482877616326199e+01
6.235945017518229605e-02 9.904363334462652491e-01 2.134928354116937754e+01 6.122694363350755786e+00 1.516924528290570073e+01
6.899463123798971198e-02 1.018997746231482759e+00 2.413498056745637044e+01 4.444447686238967243e+00 1.450321986064697377e+01
9.419842025479352454e-02 1.027372687415880170e+00 8.989920408111107264e+00 3.264419165503432918e+00 1.350116224901742967e+01
7.603748418750781723e-02 1.015943565279781247e+00 1.797784201404218152e+01 3.788044840900770982e+00 1.394954390227452556e+01
5.838371181718170905e-02 1.000880178314228042e+00 3.337685837833294045e+01 5.323744502948812851e+00 1.509116060279895422e+01
6.462988207014255804e-02 1.009427118648904331e+00 4.222843059494039863e+01 3.403013391565060441e+00 1.355486776976499641e+01
5.481205694366696191e-02 9.925294690000796560e-01 3.872545437547806557e+01 5.315218235129376190e+00 1.517019083505062937e+01
5.714168514858977005e-02 9.887681963961700848e-01 2.908657264204624227e+01 5.226102948321924124e+00 1.518865740027574773e+01
8.179154526687885951e-02 1.020778689205259715e+00 1.195563476560734806e+01 4.171005463175584183e+00 1.436220561786767291e+01
6.763324614228430343e-02 1.001647594700126653e+00 2.253977865177823858e+01 4.268545628390923774e+00 1.430005027602416057e+01
7.181965666648565394e-02 9.930116313939419959e-01 1.411946353007151345e+01 4.601801255674079272e+00 1.454679704428327724e+01
6.138597728813573878e-02 9.864461276987439575e-01 1.882023427434059926e+01 6.344030559862706475e+00 1.553712891017815423e+01
5.634946382330921488e-02 9.946538425596631594e-01 4.293977667029696477e+01 5.082088819388330236e+00 1.469812103065780562e+01
8.318397824271875352e-02 1.015026524635610716e+00 1.023659985190055366e+01 4.009632738697846754e+00 1.431115521822550996e+01
7.348147281454374402e-02 1.013538982068624028e+00 1.761320141104026149e+01 4.125115700384133000e+00 1.428131243090951052e+01
5.485995588920466320e-02 9.947971821250903846e-01 4.581125320736732220e+01 4.948949471095196451e+00 1.484505691673293626e+01
7.253017219656852921e-02 1.020172663953123227e+00 2.957151706339964647e+01 3.005820600400098019e+00 1.333302187831150576e+01
9.128964996442914814e-02 1.022342835664410199e+00 8.563293010057932975e+00 3.631891901813263157e+00 1.387932914010161589e+01
8.727561134650571595e-02 1.028304347363767857e+00 8.956018085360502923e+00 4.825152880343383188e+00 1.467564394845766884e+01
6.490123960312983720e-02 1.000933744803860659e+00 2.421268406540045603e+01 4.472825193643216402e+00 1.459189662296766521e+01
6.902427917713996330e-02 1.012950490744307430e+00 2.292513244055160371e+01 4.615925589372340987e+00 1.448490040433888559e+01
5.046291669373224181e-02 9.847397125026540188e-01 5.185029590547260625e+01 5.727260575849865809e+00 1.520692288256565483e+01
5.614292906538879274e-02 9.911488051351532436e-01 3.283681118760311080e+01 5.524097867466766232e+00 1.526523379521767687e+01
7.050778960369667725e-02 1.014106185460317056e+00 2.788881469650218747e+01 3.052140450446575226e+00 1.354154827162832220e+01
5.647606320275540270e-02 1.003519085032758218e+00 5.193773866627415714e+01 4.514947183630267702e+00 1.449666401617686873e+01
8.029648713467406329e-02 1.030887937101920393e+00 1.685469398394883456e+01 3.743026240265261428e+00 1.392341769541389773e+01
7.344359314226445168e-02 1.017092279770623886e+00 2.012048935802680560e+01 3.488257108056222133e+00 1.400261818546582759e+01
6.920390600981680962e-02 1.013683965435558054e+00 2.851732668395561632e+01 3.778879221782708520e+00 1.386734853296052350e+01
6.790496145918287207e-02 1.009220025142256283e+00 1.814778544100776614e+01 5.116542025204609878e+00 1.512841323716828335e+01
5.527285267793895229e-02 1.000102094169584177e+00 5.605654535577308906e+01 4.139894756857477987e+00 1.442190268949258503e+01
7.365689785415613366e-02 9.960557203668300996e-01 1.121581001440133640e+01 4.796173678489308756e+00 1.492153524351024707e+01
6.549268046179568259e-02 1.016941524524842322e+00 3.783644026317112719e+01 3.501096723837384239e+00 1.384523460956348728e+01
6.026775547186934145e-02 1.006263786609487232e+00 4.820353396526903111e+01 3.411817267742454529e+00 1.385420875806030772e+01
7.202529107610058934e-02 1.000025905973036755e+00 1.496446461015037421e+01 4.514582055632539337e+00 1.456424876298879312e+01
6.590879350499988243e-02 1.013964904089933450e+00 3.561223644096676821e+01 3.593880382201775081e+00 1.385558127272620332e+01
6.938449601503866859e-02 1.002904501000533299e+00 1.707755020891644548e+01 5.006373195977983137e+00 1.481421019233790126e+01
6.080405587759109276e-02 1.004137783642923276e+00 3.582053687505598560e+01 4.574805461337721368e+00 1.454134028944029389e+01
7.298371806999282008e-02 1.028445554256244510e+00 2.835962474307798686e+01 3.477819750465581006e+00 1.367871102625399438e+01
6.750974707650915507e-02 9.932376378539944373e-01 1.255945643556640512e+01 5.845752294459474641e+00 1.570226873715427196e+01
5.582463308117465578e-02 9.898342618516505764e-01 4.426196172144786090e+01 4.444489767845595907e+00 1.449391404197591271e+01
7.465002619357702374e-02 1.006367614884975614e+00 1.153684830849849874e+01 5.572329787795831102e+00 1.519561724725030061e+01
8.967719069974891544e-02 1.026995596700204905e+00 1.150575530444257666e+01 3.258726852625120962e+00 1.345702446253491047e+01
8.335409031405717484e-02 1.013806717713896077e+00 8.494353750357342747e+00 5.036432125952720718e+00 1.485399932874456397e+01
7.831705652382778271e-02 1.020332998612003994e+00 1.777162036318633653e+01 3.723964537428046118e+00 1.375831057016856285e+01
6.240782059980155838e-02 1.014997952485940047e+00 4.365342548554220059e+01 3.699133812974618074e+00 1.405419188373710426e+01
7.246791855106890501e-02 1.010028392670067943e+00 1.894963224722972228e+01 3.797429850840673193e+00 1.415071940093303660e+01
8.106282244529555703e-02 1.015643070863502917e+00 1.092805858092322957e+01 4.844529267908891157e+00 1.464105689335620575e+01
9.157482802645457165e-02 1.025786384861586242e+00 9.751216487535122823e+00 3.477061162089919222e+00 1.365120675030137143e+01
6.627571103528118179e-02 1.002287074517844045e+00 1.992290525347643282e+01 5.380427780835807638e+00 1.496576612624921943e+01
6.417779544356289056e-02 9.898049004946890550e-01 2.001881602197159182e+01 4.457385729884768111e+00 1.473787925649819996e+01
7.594570660342625512e-02 1.021306240485397643e+00 1.779720423925017769e+01 3.583089987298477830e+00 1.407199272779964438e+01
6.480445621736968809e-02 1.008127122024112587e+00 3.284936541321572889e+01 4.296560841843836798e+00 1.416859530262675726e+01
7.757948343578166539e-02 1.020179112848066838e+00 1.670500811134271046e+01 3.608864864184710086e+00 1.396326401560831698e+01
8.226437657790700020e-02 1.016340946529151523e+00 1.049323732230615391e+01 4.410239796993405292e+00 1.451209764039167283e+01
5.766960620699035367e-02 9.978478719723046231e-01 3.349272146579519926e+01 5.434976038487814520e+00 1.513808160862138585e+01
6.980288779962624812e-02 9.956576334927220717e-01 1.358807955883933438e+01 5.643876253627897022e+00 1.515230518689260997e+01
7.208213022505420564e-02 1.020331806451290735e+00 2.435578613142034499e+01 3.808774840434734799e+00 1.398533378386947668e+01
6.082022847312310021e-02 9.919947420293442342e-01 2.783667601827810856e+01 4.614594237336355320e+00 1.467365760023911214e+01
7.695523382302042747e-02 1.011084521753565779e+00 1.536280525670117036e+01 3.739088819842943501e+00 1.395833003808320605e+01
7.729945799498433301e-02 1.019626125956796470e+00 1.385853952091261476e+01 4.379014817017049310e+00 1.454870919740483615e+01
6.930166617445157606e-02 1.018649680668489266e+00 2.906007240198549013e+01 3.615532394658294457e+00 1.388102370841103372e+01
5.720896863896822448e-02 1.002080904359779145e+00 4.160381562836519009e+01 4.590808292739659180e+00 1.478763527977765513e+01
5.504524868112686126e-02 9.890308463915953308e-01 4.281205016598278945e+01 4.768394381568269225e+00 1.468663750950925895e+01
8.881111276188424775e-02 1.037073936271847074e+00 1.366757607418754361e+01 3.033167430594594371e+00 1.339730617206029351e+01
7.844618185273463662e-02 1.019655195796707048e+00 1.355107431068475599e+01 4.225455235806430565e+00 1.448054706563177518e+01
6.216942110406471766e-02 9.893173106077993717e-01 1.967104182317933692e+01 5.948124436454151009e+00 1.534822402143634434e+01
7.706234399766989651e-02 1.014517213424452668e+00 1.714314644450529102e+01 3.396647022629144974e+00 1.374508924362668694e+01
5.264976448410104565e-02 9.822458713254194063e-01 5.305238693769941705e+01 4.846280414882289556e+00 1.452953830645935973e+01
6.756319236282751217e-02 1.005498065433606314e+00 2.584596849675740415e+01 3.975048688772894856e+00 1.407394456815533701e+01
5.851940055953095549e-02 1.004533621225574436e+00 4.752876581576585124e+01 4.034290333927164518e+00 1.424065357607397431e+01
7.348528094940097455e-02 9.990656352414226671e-01 9.914976549883615320e+00 6.097838679252440386e+00 1.556050815784425190e+01
6.569890158364842525e-02 1.003988305015230509e+00 2.356680605834299769e+01 5.312112095646114973e+00 1.473627457704662191e+01
5.782644924256991753e-02 9.923785018156324744e-01 3.132846144387561438e+01 4.717248273513218848e+00 1.496074705850876185e+01
7.179150925400772099e-02 1.004193076285303521e+00 1.634958452413889063e+01 4.411817620956361985e+00 1.448222472124005833e+01
7.888982930981355834e-02 1.010983671000180051e+00 1.281151219481338899e+01 3.805921533727356199e+00 1.415899260591961628e+01
9.046949321741565297e-02 1.024584205388598068e+00 1.013839945358960115e+01 3.389278542952832041e+00 1.362286064416946729e+01
7.635414795459063986e-02 1.010911574572210370e+00 1.556893961733055143e+01 3.970011841941786912e+00 1.407084812008876895e+01
5.393341853797867236e-02 9.829615162933424966e-01 4.424246086200797379e+01 4.447947375109331247e+00 1.459705143119360216e+01
5.827914709131091359e-02 1.000919009891633848e+00 4.189545301851538284e+01 4.077902297157408817e+00 1.442314786811565241e+01
7.418841695489281074e-02 1.000420380676551035e+00 1.150076743834566884e+01 5.465050063368789068e+00 1.512393009984758052e+01
5.985514722604761556e-02 9.923713563477396526e-01 2.732858279194255502e+01 5.011714093437580786e+00 1.493240946335633978e+01
6.585838573719157707e-02 1.019279922402737348e+00 5.233518481862638083e+01 2.905662522104087486e+00 1.311642400427855648e+01
6.270213721772725790e-02 9.925442146526423093e-01 2.515698793699662161e+01 4.859751793488694460e+00 1.464175765886179903e+01
6.081671887420352085e-02 1.002191861306507059e+00 3.896366670400084331e+01 4.189470148520007875e+00 1.423634879917440621e+01
6.352202242142154787e-02 1.006424219200546144e+00 3.084236953786793833e+01 4.362970331533404078e+00 1.442209579806443287e+01
7.823364472902864797e-02 1.028467975608307938e+00 2.129770348640647271e+01 3.332766767582297618e+00 1.357145320240132058e+01
9.165584914361467328e-02 1.027922657279950025e+00 1.003231734870915304e+01 3.643618543769965523e+00 1.366909491426423884e+01
6.411088867990168139e-02 1.007122766989018370e+00 3.496781342274442750e+01 3.916278254124435865e+00 1.404055442743706017e+01
6.139795094641488371e-02 9.938011223756867407e-01 2.681826539337736293e+01 4.177516820939514375e+00 1.465820653736328083e+01
8.401916153101905704e-02 1.016287342042085262e+00 9.346331319740841082e+00 4.835601241185920607e+00 1.462389509272364663e+01
6.929673985925564883e-02 9.926199392025329971e-01 1.487616433191940857e+01 5.084022065592474604e+00 1.483114219558634161e+01
8.077363275740805093e-02 1.004220643715600714e+00 9.151222048157434230e+00 4.894708234940270408e+00 1.472528499984722750e+01
8.148529590946365642e-02 1.022161587826072138e+00 1.300450692239456529e+01 3.839747244924306635e+00 1.412871421219624679e+01
5.744536856528698748e-02 9.918106563044173374e-01 4.177543364057894593e+01 4.140801030828785478e+00 1.431918261597717645e+01
5.882718764867241046e-02 9.913977360654633308e-01 3.839452301545136947e+01 4.502672214023265340e+00 1.430829079969786299e+01
6.904984868907883266e-02 1.018803689352598907e+00 3.332037694210717405e+01 3.098985164695857719e+00 1.354864888464198103e+01
6.029246799789183403e-02 1.008645660721910309e+00 3.941347494548555375e+01 4.256209508112595685e+00 1.446749385167717961e+01
7.066186345371582023e-02 9.971240622638112283e-01 1.144120583030646188e+01 5.701146320590899208e+00 1.554843776171320791e+01
7.627980073691677243e-02 1.024193916601785936e+00 2.110040979426224084e+01 3.690896646915096557e+00 1.381324197215690397e+01
6.574084608249435024e-02 9.893805374144027942e-01 1.740389235641512045e+01 4.973712455196255711e+00 1.487437698550646736e+01
7.823364472902864797e-02 1.028467975608307938e+00 2.129770348640647271e+01 3.332766767582297618e+00 1.357145320240132058e+01
6.316534329197957820e-02 9.936523365491444215e-01 2.546253184184391927e+01 4.106982528337855598e+00 1.447479123326822581e+01
6.405540643498076891e-02 1.022797938236123638e+00 5.139264910898324246e+01 3.431265828573814680e+00 1.361995964727534414e+01
6.220429067946043472e-02 9.981792414660908275e-01 2.839564304146465190e+01 4.763320587152398922e+00 1.462052633996965056e+01
7.032135707259873358e-02 1.000725277305640315e+00 1.318220445073637848e+01 5.831479448991837344e+00 1.537973084543629554e+01
5.842272272639065234e-02 9.933522969986343654e-01 3.666211491690285129e+01 4.840139246419386865e+00 1.460030990937129936e+01
5.457990943001093248e-02 9.946165003598882448e-01 4.584507603759286098e+01 4.766891616776658402e+00 1.483761869202520600e+01
6.115641725559246844e-02 1.000870629536063205e+00 3.687741228547653094e+01 4.177520435886280303e+00 1.426071185448268253e+01
6.998096289839203510e-02 1.006496224572524190e+00 2.109940150526589875e+01 3.972915794679542145e+00 1.421396618726424244e+01
5.947566425663594614e-02 9.946116521986223535e-01 3.749928931196731696e+01 4.107188773839226315e+00 1.424847956204412114e+01
6.581042803459798141e-02 9.999436359098601290e-01 2.212359762691551879e+01 4.774101125682431501e+00 1.467606723854548179e+01
5.802482521287858491e-02 1.004748336789320629e+00 4.227810514915908868e+01 5.007628139908861797e+00 1.474144324931032379e+01
6.065884915946601758e-02 9.970202089776434295e-01 2.930401523138089459e+01 4.843773005255332720e+00 1.478264386006064335e+01
6.003771562766525155e-02 9.905904138203465159e-01 3.491136924869472580e+01 3.962468642155558385e+00 1.417722132885435649e+01
7.513742277567841965e-02 1.002981925291839715e+00 1.084321608040516338e+01 5.169492590132298560e+00 1.511382303250468517e+01
6.371245880249007398e-02 1.003705329205703656e+00 3.124267023109370101e+01 4.355001756846653471e+00 1.433007691965852892e+01
8.110337709195843126e-02 1.014234874840713063e+00 1.015066331330994842e+01 4.826665965126935021e+00 1.477082842538736429e+01
5.026554107531153170e-02 9.806526212941387710e-01 4.110109964801362281e+01 6.220606947001356524e+00 1.563230849151416102e+01
8.025258131419060748e-02 1.019030541691508196e+00 8.492363208501291894e+00 5.813000868933625220e+00 1.555362717945353168e+01
7.007892576297765352e-02 1.016460126989334523e+00 2.977569636084553650e+01 3.086656059665693785e+00 1.355036030794342672e+01
5.420061639025681305e-02 9.969017984496640894e-01 5.277178749144522385e+01 4.821411917643263934e+00 1.473411195841865151e+01
6.097334253239664048e-02 9.935329644817352257e-01 2.394417629023890726e+01 5.298786347927893381e+00 1.516252744116928852e+01
8.470852936539395583e-02 1.022884540189448632e+00 1.078273526577485342e+01 4.501408425295444715e+00 1.437913161653533933e+01
5.905695589073528540e-02 9.937426089944928487e-01 3.357136984917475075e+01 4.372784725901426306e+00 1.460575412426753417e+01
6.973702572412689149e-02 1.016214315982676197e+00 1.976988573111245984e+01 4.781785199638940220e+00 1.482172318905125508e+01
6.634386557275316620e-02 9.975574213536151369e-01 1.925272804026133855e+01 5.020038576489994853e+00 1.480753110743120438e+01
7.404699161358667403e-02 1.007596239730934595e+00 1.360824939567439174e+01 4.941129527685312439e+00 1.481809475330816639e+01
6.907897216535205387e-02 1.001678813484593533e+00 1.833909275306025677e+01 4.594462808540843213e+00 1.458723542461916445e+01
7.179491152945886856e-02 1.014305052461357715e+00 1.614616030552579673e+01 4.895463891713936810e+00 1.487881928409802157e+01
6.486300418746657193e-02 9.991756662817186108e-01 2.444707522830222501e+01 4.053218827917243416e+00 1.440457546284416246e+01
5.829475615780194825e-02 9.864217353822843926e-01 2.813345115248120010e+01 4.854356110982861239e+00 1.492310363913818883e+01
6.036407672045992351e-02 1.010343195675540207e+00 4.670570035552579213e+01 3.949877545291403891e+00 1.413932635161602036e+01
5.896341001268064208e-02 9.975916194970591011e-01 3.420829985036980503e+01 4.859220122753749038e+00 1.477535929030026374e+01
6.730805106667608895e-02 1.001844949792183082e+00 2.390842099400673604e+01 4.017886879230641917e+00 1.419063727531718122e+01
8.399265743148114083e-02 1.026252966650567755e+00 1.240790748190661574e+01 3.576883339212464819e+00 1.400304795114561784e+01
6.688564220451490017e-02 9.961004233235809524e-01 1.326117518261873052e+01 6.650978971491632308e+00 1.581505814501924334e+01
7.925544750397413296e-02 9.959667036994211964e-01 8.253352882429831894e+00 5.380686228982161090e+00 1.497097699460026732e+01
7.665837710991550702e-02 1.024325532189680921e+00 2.032022014763493800e+01 3.150696576442836960e+00 1.366518170173856639e+01
6.786551379110394855e-02 1.003306808564045305e+00 2.026966113427415905e+01 4.419170103487861212e+00 1.457406757280666376e+01
6.781537995023038945e-02 1.004535259935526392e+00 2.527773480154001007e+01 3.798667499834758932e+00 1.400852242672167414e+01
5.835155673490916711e-02 9.942810950178692098e-01 2.969948482226157083e+01 5.128153379551368296e+00 1.511335980830818393e+01
7.305375575678525746e-02 1.011969269911647151e+00 1.830406844770622854e+01 4.036965666443376399e+00 1.422614382463178551e+01
6.970523433093088472e-02 1.005177827173898031e+00 1.746071988091161131e+01 4.602546812691917566e+00 1.470329901238623371e+01
5.611602338581061361e-02 9.940115569374440296e-01 3.353976878404990458e+01 5.410580024185828840e+00 1.531490533808594634e+01
6.381533454379635650e-02 9.997369233345946293e-01 2.338929955402991112e+01 5.377458467669544717e+00 1.493508081313702007e+01
7.060658314687488779e-02 1.018730233160886955e+00 3.024322884191765581e+01 3.448864005318218240e+00 1.358054797277475245e+01
6.083189004660351229e-02 9.928942445846761222e-01 2.268167531796545333e+01 5.915256074061078451e+00 1.540311062066747638e+01
6.044291031113756263e-02 1.001409776883017910e+00 3.169029149026214753e+01 4.854898514151043898e+00 1.479461217081179747e+01
5.780721151134068925e-02 9.848592203790557109e-01 2.160602069784907542e+01 6.236321566072867029e+00 1.578247076806692561e+01
5.744020394900128251e-02 9.914099928212373181e-01 3.534042841242071376e+01 4.961226527979293977e+00 1.479890743962606514e+01
6.472807734663921231e-02 1.026512858914818915e+00 5.469413899580052885e+01 3.248310859380589388e+00 1.350888837320906433e+01
6.796286428613743102e-02 9.996585754907474364e-01 2.058401547455060410e+01 4.233494178891169746e+00 1.437990118286557895e+01
6.961864129834255399e-02 1.011249725401496491e+00 2.718571126509947788e+01 3.559795040091598306e+00 1.376789523616289657e+01
5.353359103539447050e-02 9.802396260545314099e-01 4.267554433137217273e+01 4.796651361496284238e+00 1.473032185183936882e+01
7.716566438126931660e-02 1.007380070752984080e+00 1.180974274703931926e+01 4.659111327351775245e+00 1.468591095817467362e+01
7.466508281510259026e-02 1.018916210125592636e+00 1.996078300678686901e+01 4.185493140606684648e+00 1.406727880769983585e+01
7.078997351428879814e-02 9.935324018148385949e-01 1.051277691660960656e+01 6.203214004322132880e+00 1.565006737894406363e+01
6.158300282189139302e-02 1.005176176933987975e+00 2.958108502541223217e+01 4.429840759298260267e+00 1.480470687357511039e+01
5.873681264529856394e-02 9.917937729432896310e-01 3.025924988221620993e+01 5.123292040797772451e+00 1.494697929164646766e+01
6.780202523874680198e-02 1.005430382538757605e+00 2.000421795428719207e+01 4.788013374789396259e+00 1.475954030447919330e+01
5.717245059618904918e-02 9.965826260728823938e-01 3.143166409902665492e+01 5.667362982705139274e+00 1.534862428623919151e+01
6.723357711136300485e-02 1.022086293349420805e+00 3.262460266246442586e+01 3.639667738002193786e+00 1.406259103229006513e+01
6.974861665074157113e-02 1.011757244547091483e+00 2.740338832190703755e+01 3.525637006096036696e+00 1.373905156853773590e+01
7.293572111776015776e-02 1.012668080790221081e+00 1.702948389116375338e+01 4.365314371751625622e+00 1.450612374968084062e+01
5.024028275296903850e-02 9.786447958160716665e-01 4.038064593418218351e+01 6.110293481970900942e+00 1.564180835179488582e+01
6.960256697305189366e-02 1.008502220959783369e+00 2.349225944482436290e+01 4.162166615851255358e+00 1.413936346147765022e+01
7.055123546740267593e-02 9.992661311383607137e-01 1.425261137322956806e+01 5.087556000277132284e+00 1.494897544795758293e+01
5.479602483457074458e-02 9.862760455775256840e-01 3.920050630544617576e+01 4.863821060895063830e+00 1.486747938465626007e+01
6.369172910537143628e-02 1.018494475583417103e+00 5.524334481956697829e+01 2.916328548627598494e+00 1.332694914035525535e+01
5.678103665766548458e-02 1.000379867358927699e+00 3.980275953880222062e+01 4.709053562991992514e+00 1.492244280976235693e+01
7.762355893176976773e-02 1.024432714361482200e+00 1.924760255575630552e+01 3.098263099158867995e+00 1.363768498357127790e+01
6.970523433093088472e-02 1.005177827173898031e+00 1.746071988091161131e+01 4.602546812691917566e+00 1.470329901238623371e+01
7.715293193743902322e-02 1.003088174604329197e+00 1.107497628210916574e+01 4.812591875481807335e+00 1.473686766850862817e+01
5.998192555852958213e-02 1.000123649867361797e+00 4.240691083708705378e+01 3.645164268239990957e+00 1.405279616176675717e+01
7.363383939871913364e-02 1.012647184291974423e+00 1.823781883006366300e+01 3.874829410196356960e+00 1.416882804372450799e+01
7.321492385874489583e-02 1.005289602140956973e+00 1.326401356698908884e+01 5.214408401880419319e+00 1.495570599539270162e+01
6.094741233205799857e-02 9.968304366516244075e-01 2.971627655400101631e+01 4.387672841948929481e+00 1.460874633699770619e+01
7.204501263571136405e-02 1.017095890542333514e+00 2.735368699249232449e+01 3.354254088448792359e+00 1.358480003692889682e+01
7.194159399054389503e-02 1.000331887444060763e+00 1.278384061480561584e+01 5.302791670717550865e+00 1.514059008923437233e+01
5.698433187518170406e-02 9.992914978422675620e-01 4.488883009515816980e+01 4.364947369255500753e+00 1.455356908613735811e+01
7.481150268685714255e-02 1.012751871389152347e+00 1.579600152878894725e+01 4.332261541054239551e+00 1.440164919690268341e+01
5.633151803947651637e-02 9.847086197199126367e-01 2.927596606879961172e+01 5.074346225937499177e+00 1.519803514459500171e+01
6.023343558845359325e-02 9.912599344629947629e-01 2.358141135891594686e+01 5.270347058311199540e+00 1.522290199577371084e+01
7.066915985508237519e-02 1.001207475688897564e+00 1.712779807109142993e+01 4.497967998707002479e+00 1.448034125776197101e+01
8.143387800374662921e-02 1.011817681095960264e+00 1.038525592559268418e+01 4.258295907088771592e+00 1.446845040486738831e+01
6.740728831507354635e-02 1.010382158126545749e+00 2.617762850916775008e+01 3.932919481229423475e+00 1.423308959971424770e+01
6.811455455281661964e-02 1.003596533646590183e+00 2.460631236328657678e+01 3.819002773830550090e+00 1.402767985248984139e+01
7.166588931825322584e-02 1.016769046970478430e+00 1.951116828635816347e+01 4.555708462589248775e+00 1.450470585416025671e+01
6.945946635813633752e-02 1.022319110530582886e+00 4.128234787586738719e+01 2.993885795655682358e+00 1.316210868600166428e+01
8.413778454252388017e-02 1.026990782510457612e+00 1.255998600106835106e+01 3.879544844592994757e+00 1.407664838117908523e+01
5.633892609165128823e-02 9.932921286020282015e-01 4.311437832279067095e+01 4.202656245919809130e+00 1.450219876542004904e+01
6.618554425937203667e-02 1.002867246250375155e+00 3.114800705222724986e+01 3.423913797169216178e+00 1.370803765666966179e+01
7.468914510669669160e-02 1.016057718421176093e+00 1.369645353309620184e+01 5.087961929855056020e+00 1.500635788603038634e+01
7.385740920440116153e-02 1.012905338233194952e+00 1.783952683566155173e+01 3.752928602045390249e+00 1.413456384327290749e+01
5.704091560676270711e-02 9.930051035366255219e-01 4.907832287484939826e+01 3.937460854017709622e+00 1.408187655647525105e+01
7.667081682859516745e-02 1.011437852666351001e+00 1.344279241190283436e+01 4.518099917901857943e+00 1.451814235683921517e+01
8.036803742006677631e-02 1.000944421668434003e+00 1.049580877822596037e+01 3.901664815059290525e+00 1.416304482941071718e+01
7.986524954607825133e-02 1.015376445441565023e+00 9.994549895031980213e+00 5.310538804852213524e+00 1.504884215413628823e+01
6.709423306076987836e-02 9.985498763184937898e-01 2.099775128597886109e+01 4.495155421757204728e+00 1.448757318627870738e+01
6.434788106772594551e-02 1.013101298437817599e+00 3.485028438257859307e+01 4.052647826520956009e+00 1.422721203777325449e+01
5.922088878951179552e-02 1.001484383400584655e+00 4.580888127198377902e+01 4.038796125578220320e+00 1.411392249839316904e+01
8.335278888716382562e-02 1.019652116885569892e+00 1.130395610117948557e+01 4.064420914970391152e+00 1.421111158646287009e+01
6.413055894187379147e-02 1.007059201490409839e+00 3.011793550691137966e+01 3.839424608334396805e+00 1.428350977823641443e+01
5.850080153865001159e-02 9.874519053413048919e-01 2.874421076732205904e+01 4.991012896441586300e+00 1.491722655859992486e+01
5.949328462109593207e-02 1.008211330434747310e+00 4.601457729653861861e+01 4.132242221181887665e+00 1.430490777750750553e+01
8.084426055607851769e-02 1.015554450343111981e+00 1.054145341274723791e+01 4.980454152542532320e+00 1.473922620859942434e+01
6.192365541537950269e-02 1.005262126261135203e+00 3.222477523980637670e+01 4.593969663376059387e+00 1.462380710866487377e+01
5.287373840954984194e-02 9.791979308082633393e-01 2.482164134268210276e+01 7.849855127576294223e+00 1.639009300308608275e+01
8.447828243200793119e-02 1.017787911968516701e+00 1.000811491435501210e+01 3.984357149790499264e+00 1.429680153607860049e+01
6.954041153846973744e-02 1.016057618265273410e+00 2.889608433338155535e+01 3.479134559529371895e+00 1.378935298740643844e+01
5.982499611498066916e-02 9.832384678998176142e-01 2.135798132180426379e+01 6.113507738370291378e+00 1.533318921625920872e+01
8.680595549837472058e-02 1.030153881023072149e+00 1.078662757265028738e+01 4.385472990168792329e+00 1.430008500323644505e+01
5.505740966697057065e-02 9.877258590145596706e-01 4.154313234025742219e+01 5.023074405066036086e+00 1.478231996463720499e+01
7.384619946663298351e-02 9.910205459311667298e-01 9.453647402592253002e+00 6.030525807494618640e+00 1.537446867436016973e+01
6.527601233761187727e-02 9.907233703954394510e-01 1.829640074061424571e+01 4.756219173446939230e+00 1.484760250939901383e+01
8.161863288516930937e-02 1.017727028522822597e+00 1.220587855390505538e+01 4.192512091286737075e+00 1.422205840230162543e+01
7.214027860062507957e-02 9.986278003669774028e-01 1.320597415642433781e+01 4.990431009224836956e+00 1.488426572136373061e+01
5.936202561475599493e-02 1.004216472210487821e+00 3.865469827680637138e+01 4.317024421967563974e+00 1.459890078998640739e+01
6.647323449507759607e-02 9.887482820264759109e-01 1.484680903739608304e+01 5.461025893830957045e+00 1.519717041331313112e+01
5.957717541044615234e-02 1.006233241933111255e+00 4.609434489510095290e+01 4.043798228602415001e+00 1.418581422216784560e+01
5.374226747615526434e-02 9.935984813875233801e-01 4.441576342124828614e+01 5.426634794252350957e+00 1.512927737314565491e+01
6.919834202603629414e-02 1.004430272838025884e+00 1.812406634434590202e+01 4.503945597888466601e+00 1.466020894991692103e+01
9.070444108203044864e-02 1.030973742221363620e+00 8.630361160823333933e+00 4.442999808217790836e+00 1.436364684976032891e+01
5.921591451876691975e-02 9.989905117262908307e-01 3.979134193499764649e+01 3.995960482170862971e+00 1.430730739498205040e+01
6.886036767488748489e-02 1.000209096661399455e+00 1.422367614346132214e+01 5.730033577413866652e+00 1.533312123967312424e+01
7.005966783966696698e-02 1.002984159352024118e+00 1.757626802391140330e+01 4.311134812492092294e+00 1.451798262915941251e+01
6.152015608690566267e-02 1.002920131917513613e+00 3.379240610301495451e+01 4.101276445671986792e+00 1.440700984199016332e+01
6.786058866481142759e-02 1.004784880067755015e+00 2.440038596047986985e+01 3.768392636734631651e+00 1.410374123793891243e+01
5.950240810735201585e-02 1.000366139454198500e+00 4.146563581648082675e+01 3.803019163926195212e+00 1.416943690145096824e+01
6.631174955359164791e-02 1.001700627988672876e+00 1.851626434676652622e+01 5.973864477991810418e+00 1.518133206179842887e+01
8.680264649478655614e-02 1.037697717540120301e+00 1.434324415188158675e+01 3.081179531049681231e+00 1.356479536274977704e+01
6.905497965695668594e-02 1.015511048581731579e+00 2.737233864041278153e+01 3.751821000022617536e+00 1.398668668023949202e+01
5.914940299192528173e-02 9.995053687109257679e-01 3.567026314123967268e+01 4.514582655584473692e+00 1.468745062240103394e+01
6.074288625072082892e-02 9.994434519868600209e-01 3.441539912564202552e+01 4.200647505346090327e+00 1.442362328556833262e+01
8.470900985960387597e-02 1.017064449874007126e+00 1.116269439862497492e+01 3.893128145838911536e+00 1.400413243191087176e+01
7.957416076944433259e-02 1.026853118163738587e+00 1.555133244940996740e+01 4.037972926546971486e+00 1.414534394615652069e+01
5.061633235112816820e-02 9.811682554599288064e-01 4.066968732900946293e+01 6.063959482903627851e+00 1.561288566053295135e+01
6.831160820166773395e-02 1.005544106757654266e+00 2.326356805669684746e+01 3.825725597590568405e+00 1.416994374516907484e+01
7.599272778791944793e-02 1.012770556751006801e+00 1.420730313378376408e+01 4.138205943680983268e+00 1.441873813287409334e+01
6.972261533473221584e-02 9.944621863312304022e-01 1.213238713467481489e+01 5.514303809709619308e+00 1.539867435915359728e+01
6.876056998772317463e-02 1.007731261114794608e+00 2.149417490910536799e+01 4.226603029857806781e+00 1.442797709815752860e+01
6.671930149493142392e-02 9.864606648648015508e-01 1.366188802836429694e+01 5.579467535585976634e+00 1.531556752077319139e+01
5.984239308755955056e-02 9.857862773698340408e-01 2.305083842747817968e+01 5.443487441514632152e+00 1.519255102048689920e+01
7.133695028876535504e-02 1.015224199902795332e+00 2.296920060981657841e+01 3.750252878689898317e+00 1.401105943004066390e+01
6.434280789391662314e-02 9.981282286648722746e-01 3.103624982586104863e+01 3.790961534329815308e+00 1.391708968936677593e+01
8.147212372792009272e-02 1.012659794140335023e+00 1.070933087472504397e+01 4.176447238039661336e+00 1.440229551396773289e+01
6.284767671116398002e-02 1.017997259304896707e+00 4.640534853522487424e+01 3.556260681498976339e+00 1.390784387779170928e+01
8.408891651963552871e-02 1.012259155792792686e+00 9.273619206068001830e+00 4.389444054593512945e+00 1.438605967005584496e+01
5.699190145664942420e-02 9.932417340530436123e-01 3.830435886425534164e+01 4.679540554663534024e+00 1.471943753748471373e+01
5.619923192280095597e-02 9.907735790571838841e-01 4.157378548318809663e+01 4.348419584559726658e+00 1.453891374159355898e+01
7.925178341960921469e-02 1.023223606256356444e+00 1.764842204855797902e+01 3.191311561592034884e+00 1.361192792992930123e+01
6.041620172800042654e-02 9.925434235893649815e-01 2.952836880862828650e+01 4.383960496765831216e+00 1.463020004076880909e+01
5.811484238717158635e-02 9.851189607544927895e-01 2.212558637150890561e+01 6.267762246875639320e+00 1.566894065941738390e+01
5.827068305785846475e-02 9.891330516774572423e-01 3.382329239727862102e+01 4.177816762284173535e+00 1.454998129472304136e+01
5.877942569605992817e-02 9.968286070603700200e-01 3.310319632014608970e+01 4.634216456515526161e+00 1.482647280891715802e+01
8.331175236132661033e-02 1.013898232933230670e+00 8.790071935664240499e+00 4.980208322898310058e+00 1.480145861627216242e+01
7.513590326097906169e-02 1.005529456142423950e+00 1.246905215576111203e+01 4.543003692037000718e+00 1.471291307224824685e+01
5.796692480704931233e-02 9.875373150645413434e-01 2.591665848678130857e+01 5.330611748290102980e+00 1.533129026772177816e+01
7.801615169525828730e-02 1.017897278999140731e+00 1.706917066083231305e+01 3.597153887535911476e+00 1.375796826305346165e+01
7.371890232815626887e-02 9.955555215128903956e-01 1.505684646488511369e+01 3.839971216940536891e+00 1.401117366408964315e+01
8.181935180424070031e-02 1.022266169495401833e+00 1.111313654949630170e+01 4.353761870450676419e+00 1.461056293804292316e+01
7.511183724656159133e-02 1.000834635541612672e+00 1.357197866792923868e+01 4.320579888502113164e+00 1.436636159572116078e+01
6.175756953791293469e-02 9.918255202147037153e-01 2.465058288011801224e+01 4.427817303854787667e+00 1.476417299257037996e+01
5.996623035204753233e-02 1.009702161660025466e+00 4.658076022984769082e+01 3.779265846802765783e+00 1.416263686764624374e+01
6.377134887339498681e-02 1.004523041715198906e+00 2.804977944524315348e+01 4.801862962108938149e+00 1.459594201811923497e+01
5.808246077811111963e-02 9.891896188596329687e-01 3.607669394100147287e+01 4.110859957264692000e+00 1.438103951443438788e+01
7.083150408542203402e-02 9.957640573517874127e-01 1.179870433548957642e+01 5.366892720736846201e+00 1.533725748917344056e+01
5.876530432530500947e-02 1.002641567493468999e+00 4.447595286283495852e+01 3.927448470039215156e+00 1.429249092173209412e+01
5.290292612332304217e-02 9.934334955508122844e-01 4.602018375434439434e+01 5.570735015140936497e+00 1.525887918935764986e+01
7.738317790491444637e-02 1.007392500718275574e+00 1.104832223490126353e+01 5.125510179744609651e+00 1.490158713690430581e+01
6.663060591195561766e-02 9.997489845147740084e-01 2.575513925890985689e+01 3.595831598436984411e+00 1.395077096561164254e+01
7.093653978227794366e-02 1.016979397251923212e+00 2.486649916691076712e+01 3.360995003921829483e+00 1.388289907974784043e+01
7.605457715214228309e-02 1.001330143357102465e+00 1.148470813370015975e+01 4.726322225179446335e+00 1.472133445102776861e+01
6.564237872115569195e-02 1.000894057178536745e+00 2.703721057017517637e+01 3.846133331793050392e+00 1.414175764936761048e+01
5.802861127785282486e-02 9.949297037895992180e-01 4.468295421702618597e+01 4.203973933216428982e+00 1.419239879818381844e+01
5.873537806011533413e-02 9.928642524583103368e-01 2.995280507898713296e+01 4.395685023127679614e+00 1.483053566348518437e+01
8.673163864108655863e-02 1.019247568546557625e+00 9.255940638289805733e+00 4.176473880762802793e+00 1.427785944397937001e+01
6.402444541858617888e-02 1.008446949208462895e+00 3.795314384963944576e+01 3.520790551187928941e+00 1.383464159691009243e+01
6.671930149493142392e-02 9.864606648648015508e-01 1.366188802836429694e+01 5.579467535585976634e+00 1.531556752077319139e+01
6.671712900348480968e-02 1.001302155718654996e+00 2.599325522723259141e+01 4.299843551267045427e+00 1.412007558410238772e+01
5.821676908581827764e-02 9.966777545824314632e-01 3.769369864849830520e+01 4.157537074583141035e+00 1.450816529337841487e+01
5.717480727489044484e-02 1.001460298081294331e+00 4.635451660316289235e+01 4.371922633918050138e+00 1.449136081285590905e+01
5.869413451027041123e-02 9.950009626735517587e-01 3.628604093739801328e+01 4.518481503192030679e+00 1.455383039186532024e+01
6.229098423386426886e-02 1.019611264169467679e+00 4.763073333896703332e+01 3.976011503160080451e+00 1.411851951192712207e+01
6.750686087923710166e-02 9.966760558252958369e-01 2.093687773798868434e+01 4.288855953079150574e+00 1.433136431768929775e+01
8.762335590414677133e-02 1.026821600355808162e+00 1.128542416024686545e+01 3.590126611499249165e+00 1.382438898413655259e+01
7.583973923401210460e-02 1.016517417111378885e+00 1.870843282646542249e+01 3.731169488548156998e+00 1.388905724335246461e+01
6.980600151849251922e-02 9.945105013347116385e-01 1.202097023098806972e+01 5.515339609711042534e+00 1.540090520823236275e+01
7.993330671707810087e-02 1.012741091779672642e+00 1.095921505920767203e+01 4.788844214868817062e+00 1.465763907403019672e+01
7.179491152945886856e-02 1.014305052461357715e+00 1.614616030552579673e+01 4.895463891713936810e+00 1.487881928409802157e+01
6.331858924994256121e-02 9.962662577105623196e-01 2.200032326433171903e+01 5.506845172525264509e+00 1.508149391226127278e+01
7.450147930714701161e-02 1.024754579911392405e+00 2.033032157623140534e+01 3.922440582644549867e+00 1.415413942359322697e+01
7.507269032962353428e-02 1.014808455595432202e+00 1.599501757855956896e+01 4.418599564269928059e+00 1.441062754162293125e+01
6.857561264814576729e-02 1.021426943099540408e+00 3.212075652819026317e+01 3.767752646143210704e+00 1.390440418248083532e+01
6.470885354763609987e-02 1.010017239359409569e+00 4.302603230423127911e+01 3.096972718760373500e+00 1.343543137836428336e+01
7.379870717837613836e-02 1.000062661748865045e+00 1.597131192141017841e+01 3.704566382440122485e+00 1.398372918360178652e+01
7.167484521252090457e-02 1.001390345081776490e+00 1.702118512811604489e+01 4.349927345792380606e+00 1.431125431281756200e+01
5.185451461132286471e-02 9.770845332393762739e-01 2.628755812785646384e+01 8.023653872314026714e+00 1.643755849823730131e+01
8.357473317914745903e-02 1.023838872074297024e+00 1.264716139513086546e+01 3.628240787268543155e+00 1.396710923816180383e+01
7.494565243889124428e-02 1.003731861201784925e+00 1.389547890287831500e+01 4.356578991107745935e+00 1.442255382365265959e+01
7.345028758490802778e-02 1.006528628966076644e+00 1.442858722151791540e+01 4.412714932926550482e+00 1.463703897622134420e+01
5.473679064236833952e-02 9.810319976270396314e-01 3.245067093505382871e+01 5.455234978884477393e+00 1.517420194067748795e+01
7.513557356983228963e-02 1.020480703476982942e+00 1.946295500825163671e+01 3.816392005400699006e+00 1.401484555314030800e+01
6.692289445283140792e-02 1.002088359841830423e+00 2.496931109344102850e+01 4.258570496086359292e+00 1.421301786983999449e+01
6.582271008854487238e-02 9.999691524652665198e-01 2.459500421381268609e+01 4.077284495645992379e+00 1.431492858203201202e+01
6.148949572928547741e-02 9.956542440104405589e-01 2.940222791789984313e+01 4.034601686091024320e+00 1.442750774211151388e+01
7.516069723946779135e-02 1.020689538880467762e+00 2.023498915837317469e+01 3.729063450396127521e+00 1.392658806138741134e+01
8.932849237324017033e-02 1.022690728306852703e+00 9.705217829726768386e+00 3.704696189713614363e+00 1.387944449050207751e+01
6.805846761851631899e-02 1.000466984034943385e+00 1.941409394599256544e+01 4.307929471988914294e+00 1.448005808034288577e+01
6.781206608366513455e-02 1.000007237416488559e+00 2.217439887143391530e+01 4.096519115576371384e+00 1.423875366592291947e+01
6.337419086750517572e-02 1.019319492703725905e+00 5.264891458287327453e+01 3.242518741158659790e+00 1.355813391851542171e+01
5.746293350961014651e-02 9.957968925285282102e-01 4.452295168110985912e+01 4.068441262636685707e+00 1.430490738491869784e+01
6.898077565109207721e-02 1.004834742388956981e+00 1.846043603790797505e+01 4.245764709819751737e+00 1.459994817720423654e+01
7.343092833505275585e-02 1.016247820753611864e+00 1.964422319032567188e+01 3.974849841804175110e+00 1.414687792330960292e+01
6.555838808814627716e-02 1.000272954964801064e+00 1.799570951559091370e+01 5.405806843445103205e+00 1.523211039691381785e+01
6.567703306504241167e-02 9.990959970323148864e-01 2.110400217915862697e+01 5.066150012418545678e+00 1.481189276299249968e+01
7.431138092130092077e-02 1.015053912678679060e+00 1.876509997188027867e+01 3.808654202839174108e+00 1.403555994139674112e+01
6.929827040962770190e-02 1.027057976850788146e+00 3.910188301611360373e+01 2.914802784685250892e+00 1.340507625438757167e+01
6.458670770523976257e-02 9.922476598957532534e-01 2.123433645444151807e+01 4.487936211258182873e+00 1.466408998567620436e+01
7.317939850333959884e-02 1.017993605318768147e+00 1.984610592671667462e+01 3.992574814369574732e+00 1.424472639578298327e+01
7.275893898369514834e-02 1.006262959563599013e+00 1.387025779394613778e+01 5.105240022753991802e+00 1.492056024590421259e+01
5.024028275296903850e-02 9.786447958160716665e-01 4.038064593418218351e+01 6.110293481970900942e+00 1.564180835179488582e+01
7.197045505727067694e-02 9.981909896013261285e-01 1.503976502360901080e+01 4.056402573160729830e+00 1.439568244573244549e+01
7.805875536738830778e-02 1.014316590657945438e+00 1.278878534069737682e+01 4.523270214603820172e+00 1.455854767266730398e+01
5.838371181718170905e-02 1.000880178314228042e+00 3.337685837833294045e+01 5.323744502948812851e+00 1.509116060279895422e+01
7.335872864697226547e-02 1.012685342648753428e+00 1.763110790285440999e+01 4.146967774526189920e+00 1.432597354138254886e+01
6.512796702092298051e-02 1.012236525219172512e+00 3.359103558293574565e+01 3.908396084008459948e+00 1.406878851481546810e+01
8.044316308635429680e-02 1.021838055181128135e+00 1.129853148875234048e+01 4.721253552645467977e+00 1.481976364543964664e+01
6.905739172918491653e-02 1.013715920271787141e+00 2.808670828087564431e+01 3.387086584597705397e+00 1.382262141670021194e+01
7.341854009417927984e-02 1.017505630461885247e+00 1.817613516753917935e+01 4.171724498115351842e+00 1.436019736438138317e+01
5.560742258549951356e-02 9.909263057785807627e-01 4.543421355901922709e+01 4.508318102997511900e+00 1.451482123012565673e+01
5.676563769874719972e-02 1.001132379420249796e+00 4.252922941238745835e+01 4.594504377894946145e+00 1.482555290915794899e+01
5.509426770613442409e-02 9.884497474706499531e-01 4.143950895340417873e+01 5.025650454831321667e+00 1.480286087310585863e+01
6.665880822650611937e-02 1.019070429511887976e+00 3.182432582862514181e+01 3.955579617487575916e+00 1.415243331918888181e+01
6.873352678533234394e-02 1.010157728018017620e+00 2.768177968412485868e+01 4.095962729836826632e+00 1.396838828496726670e+01
7.677683456854322852e-02 1.007662898639702709e+00 1.284964603517169124e+01 4.035785857674174082e+00 1.440506056007586189e+01
6.166384201704033785e-02 9.946440775690503777e-01 3.288910776565651872e+01 4.079640928501959252e+00 1.418534926849752864e+01
6.280914750344193664e-02 1.001258189462862047e+00 2.472269018286054276e+01 5.709943975190999055e+00 1.509569936234077936e+01
6.966373150668901670e-02 1.002850747057268954e+00 1.481422681340391456e+01 5.708918209589244341e+00 1.522410896925310198e+01
7.664712745962659612e-02 1.000850317002715872e+00 1.154818620882938696e+01 4.101672853344696890e+00 1.447969950458505473e+01
6.160994068032560333e-02 1.005239889625664462e+00 3.306075264471176922e+01 4.525291263529454433e+00 1.459360414691205676e+01
5.870017323937779669e-02 1.006089516326792666e+00 4.731832048190059226e+01 3.978087591382522881e+00 1.424936865700093236e+01
5.694279405159905633e-02 9.992313678545681199e-01 4.713512646366861958e+01 4.629126776431494505e+00 1.449081083401928183e+01
7.228196421839258590e-02 1.023231021167424037e+00 2.827354410011310648e+01 3.262551212394722899e+00 1.356274796635136326e+01
5.800634208910929873e-02 1.003302464831530072e+00 4.619910506471074996e+01 4.397214803584115650e+00 1.441616187391809589e+01
7.224836106430071458e-02 9.885998400868269975e-01 1.271265625185866810e+01 4.638262171126618760e+00 1.458765048790536589e+01
5.803921860427639634e-02 9.802008597258414779e-01 2.617456038948346730e+01 5.229657978786590888e+00 1.503832709453121375e+01
5.731746352560428137e-02 1.002652731583501211e+00 4.241370267768829905e+01 4.545405049967735422e+00 1.471018098050879175e+01
9.280593024778510669e-02 1.037088429810010926e+00 1.002865683904090943e+01 3.643097568493403049e+00 1.379453512771786805e+01
7.322491436212513749e-02 1.011058717506621241e+00 2.302463317511571361e+01 3.356283513041565580e+00 1.355200306124371856e+01
8.309088900621472429e-02 1.017075015016842832e+00 9.065884715500436286e+00 5.498321662699442669e+00 1.493293873817251161e+01
6.117922445980412960e-02 1.001689698130881157e+00 3.100904923405666125e+01 4.841141768123631728e+00 1.472149372307589665e+01
7.264853588859146449e-02 1.004798906049053864e+00 1.311239336627570040e+01 4.885906254914542224e+00 1.498936149026407705e+01
6.834463403143209437e-02 1.003527774578342191e+00 2.147070065007043382e+01 4.013675732858491330e+00 1.428583403129673357e+01
6.650652782870652979e-02 1.014855089421238254e+00 4.483867122078949308e+01 2.933664582787247177e+00 1.318845503869677316e+01
6.558941671044743460e-02 9.970299537797734368e-01 2.555666944625970061e+01 4.148918567469739749e+00 1.418713498759327862e+01
7.326173572527296118e-02 1.002396672878952621e+00 1.524948485033934631e+01 4.759742012951616807e+00 1.446207774889792397e+01
7.892925433924750933e-02 1.022539903335902833e+00 1.390138188170145384e+01 4.274110065544459935e+00 1.441684876356436540e+01
7.286671289011943664e-02 1.003654847381990844e+00 1.271885599977432335e+01 5.035618276721611331e+00 1.504859384768092845e+01
5.709182083873333424e-02 9.944249893170444832e-01 4.115386785354125010e+01 4.819503722199846685e+00 1.462504107004439291e+01
7.751775605163141458e-02 1.012618202643070342e+00 1.652299344457193442e+01 3.460442153537139909e+00 1.378356382628309973e+01
6.607414142978360050e-02 1.001590455995354789e+00 2.684788974179007326e+01 3.631278901221700828e+00 1.400751886150215419e+01
6.084486019382372851e-02 1.001878528187462258e+00 3.854676925963178746e+01 4.216099391009565878e+00 1.425765040180332477e+01
6.744775731486386816e-02 1.000641835757953624e+00 1.485186438981546075e+01 6.478954252897393573e+00 1.550805292375495448e+01
7.231176727096214063e-02 1.002449508977869330e+00 1.361511408671109713e+01 4.922815454485803599e+00 1.489379354626442087e+01
6.023343558845359325e-02 9.912599344629947629e-01 2.358141135891594686e+01 5.270347058311199540e+00 1.522290199577371084e+01
6.890533620727809505e-02 1.004782480733966699e+00 2.260591370875556194e+01 3.739384907704800032e+00 1.404784129900075662e+01
5.998870051584706542e-02 1.003316205979032150e+00 4.508231346771641057e+01 3.544885686858472607e+00 1.397845914238934739e+01
5.839233084308328298e-02 1.007815191214641803e+00 4.382670299076808362e+01 4.170466543034006435e+00 1.457187753754616644e+01
5.764287728051208787e-02 9.970599495573649884e-01 4.053751470920318667e+01 4.974544721200471642e+00 1.463965591100131824e+01
7.341807841839198545e-02 9.992926592348038151e-01 1.180552328726649414e+01 5.310949717826219718e+00 1.502649480784664959e+01
8.777476287862417959e-02 1.033265545254637763e+00 1.170508332402859786e+01 3.343226457136887486e+00 1.383718950663821978e+01
6.147007386399412632e-02 1.012821179923865778e+00 4.457864083481730688e+01 4.150077889508522411e+00 1.419224907634883692e+01
7.732178154564280093e-02 1.007412847259857802e+00 1.168961591205265549e+01 4.658347557049721033e+00 1.468522149226513918e+01
5.918095835227301510e-02 1.000869921914925520e+00 4.663200262897574078e+01 4.204283456173171452e+00 1.413200228890245214e+01
7.148507235971869600e-02 1.016986665644847632e+00 2.710108047531753783e+01 3.368192797754171686e+00 1.364056075145942337e+01
7.251821973506859809e-02 1.003533911058509309e+00 1.526624413705473415e+01 4.614629562825843578e+00 1.453545791572191348e+01
6.046921518261921813e-02 1.007902114236872926e+00 4.322916031180696450e+01 3.836682933531179174e+00 1.419287194446071254e+01
6.936026123441253743e-02 9.967008252527668200e-01 1.518613373387521115e+01 4.877975111180173684e+00 1.485396920345106508e+01
6.381439102908592620e-02 1.010685276804321298e+00 3.388370824651468638e+01 3.953824531317861712e+00 1.425826950439912899e+01
7.438571959115546084e-02 1.011837682367708435e+00 1.685922358671535193e+01 3.701516449821293353e+00 1.413186246387140343e+01
5.614296008307632924e-02 9.951394791624638136e-01 4.585067741142702147e+01 3.894984493920639057e+00 1.439624483477765082e+01
7.997402401764859559e-02 1.011510949837136630e+00 1.145695357704742534e+01 3.935004943680302514e+00 1.432941940350365329e+01
5.749611129897450046e-02 9.996249993170732706e-01 4.963664738439333490e+01 4.073566757623351187e+00 1.423465449092910617e+01
5.966471843597136865e-02 1.007879616257387978e+00 4.921143586514330082e+01 4.039311125363336252e+00 1.411686566763766848e+01
6.135877985700809861e-02 1.002156915890880962e+00 3.432834971077329556e+01 4.042907010672337265e+00 1.435375763900285406e+01
6.486476729931452134e-02 9.942197884999386392e-01 2.398743014279360608e+01 4.762211774010849830e+00 1.448944565390527117e+01
8.223262875096779001e-02 1.026053916789746445e+00 1.085232235074036744e+01 4.519383065875461014e+00 1.476442252757004070e+01
6.376261001962503505e-02 1.019931782256409791e+00 4.980076162534675888e+01 3.511044449068867035e+00 1.371394740617169106e+01
5.440156764344791784e-02 9.926963692261417949e-01 3.964037980319660903e+01 4.947055370980442568e+00 1.516755903164565922e+01

